Specific three-loop contributions to $b\to s\gamma$ associated with the current-current operators

We work out a specific class of three-loop diagrams (of order $\alpha_s^2$) contributing to the decay amplitude for $b \to s \gamma$ associated with the current-current operators $O_1$ and $O_2$ at the physical value of the charm-quark mass $m_c$. For many of the considered diagrams we were able to solve the master integrals using differential equations in the canonical form. For some diagrams we did not find a transformation to canonical form and therefore calculated the corresponding master integral directly as an expansion around $z=m_c^2/m_b^2=0$, retaining power terms up to $z^{10}$ and keeping the accompanying $\log(z)$ terms to all powers. The results for the sum of all considered diagrams are given in tabular form, while contributions of individual diagrams (or combinations thereof) are given in electronic form.

==> anc/ancillary.m <==
(*========================================================================================== *)
(*     Contributions to the form factor B of the individual sets (see text in the paper)     *)
(*========================================================================================== *)

(* ==== prefactor present in the contributions to the form factor B (see below), charge factor Qs and Qc ==== *)
(* pref = -mb*e/(4*Pi^2)*gs^4*(mu^2/mb^2)^(3*eps); Qs = -1/3; Qc = 2/3; *)

(* ==== color factors for the O1 contribution for diags 1-44 ==== *)
(* Nc=3 is number of colors *)

coloro1 = {(-1 + Nc^2)/(8*Nc^3), (-1 + Nc^4)/(8*Nc^3), (-1 + Nc^2)/(8*Nc^3), 
     (-1 + Nc^4)/(8*Nc^3), (-1 + Nc^2)/(8*Nc^3), (-1 + Nc^4)/(8*Nc^3), 
     (-1 + Nc^2)/(8*Nc^3), (-1 + Nc^4)/(8*Nc^3), (-1 + Nc^2)/(8*Nc^3), 
     (-1 + Nc^4)/(8*Nc^3), (-1 + Nc^2)/(8*Nc^3), (-1 + Nc^2)/(8*Nc^3), 
     (-1 + Nc^2)/(8*Nc^3), (-1 + Nc^2)/(8*Nc^3), -1/8*(-1 + Nc^2)^2/Nc^3, 
     -1/8*(-1 + Nc^2)^2/Nc^3, -1/8*(-1 + Nc^2)^2/Nc^3, 
     -1/8*(-1 + Nc^2)^2/Nc^3, -1/8*(-1 + Nc^2)^2/Nc^3, 
     -1/8*(-1 + Nc^2)^2/Nc^3, (-1 + Nc^2)/(8*Nc^3), -1/8*(-1 + Nc^2)^2/Nc^3, 
     -1/8*(-1 + Nc^2)^2/Nc^3, -1/8*(-1 + Nc^2)^2/Nc^3, 
     -1/8*(-1 + Nc^2)^2/Nc^3, (-1 + Nc^2)/(8*Nc), (-1 + Nc^2)/(8*Nc), 
     (-1 + Nc^2)/(8*Nc), (-1 + Nc^2)/(8*Nc), (-1 + Nc^2)/(8*Nc), 
     (-1 + Nc^2)/(8*Nc), -1/8*(-1 + Nc^2)/Nc, (-1 + Nc^2)/(8*Nc), 
     (-1 + Nc^2)/(8*Nc^3), (-1 + Nc^2)/(8*Nc^3), -1/8*(-1 + Nc^2)^2/Nc^3, 
     (-1 + Nc^2)/(8*Nc^3), (-1 + Nc^2)/(8*Nc^3), -1/8*(-1 + Nc^2)^2/Nc^3, 
     -1/8*(-1 + Nc^2)^2/Nc^3, -1/8*(-1 + Nc^2)^2/Nc^3, 
     -1/8*(-1 + Nc^2)^2/Nc^3, (-1 + Nc^2)/(8*Nc^3), -1/8*(-1 + Nc^2)^2/Nc^3};
     
(* ==== color factors for the O2 contribution for diags 1-44 ==== *)  
(* Nc=3 is number of colors *)

coloro2 = {(-1 + Nc^2)^2/(4*Nc^2), (-1 + Nc^(-2))/4, (-1 + Nc^2)^2/(4*Nc^2), 
     (-1 + Nc^(-2))/4, (-1 + Nc^2)^2/(4*Nc^2), (-1 + Nc^(-2))/4, 
     (-1 + Nc^2)^2/(4*Nc^2), (-1 + Nc^(-2))/4, (-1 + Nc^2)^2/(4*Nc^2), 
     (-1 + Nc^(-2))/4, (-1 + Nc^(-2))/4, (-1 + Nc^(-2))/4, (-1 + Nc^(-2))/4, 
     (-1 + Nc^(-2))/4, (-1 + Nc^2)^2/(4*Nc^2), (-1 + Nc^2)^2/(4*Nc^2), 
     (-1 + Nc^2)^2/(4*Nc^2), (-1 + Nc^2)^2/(4*Nc^2), (-1 + Nc^2)^2/(4*Nc^2), 
     (-1 + Nc^2)^2/(4*Nc^2), (-1 + Nc^(-2))/4, (-1 + Nc^2)^2/(4*Nc^2), 
     (-1 + Nc^2)^2/(4*Nc^2), (-1 + Nc^2)^2/(4*Nc^2), (-1 + Nc^2)^2/(4*Nc^2), 
     (1 - Nc^2)/4, (1 - Nc^2)/4, (1 - Nc^2)/4, (1 - Nc^2)/4, (1 - Nc^2)/4, 
     (1 - Nc^2)/4, (-1 + Nc^2)/4, (1 - Nc^2)/4, (-1 + Nc^(-2))/4, 
     (-1 + Nc^(-2))/4, (-1 + Nc^2)^2/(4*Nc^2), (-1 + Nc^(-2))/4, 
     (-1 + Nc^(-2))/4, (-1 + Nc^2)^2/(4*Nc^2), (-1 + Nc^2)^2/(4*Nc^2), 
     (-1 + Nc^2)^2/(4*Nc^2), (-1 + Nc^2)^2/(4*Nc^2), (-1 + Nc^(-2))/4, 
     (-1 + Nc^2)^2/(4*Nc^2)};

(* ==== contributions to the form factor B from the individual sets ==== *)

B1to2 = 
    (
       -0.0004224750776036359667864576710432421401311321877640363704`27.27894\
5646248832 - 
       0.0027564100099759980608380113332995204671054890434839512709`28.146961\
7462483*I)*pref*Qc*col[1] - 
     (
       2.227860732353371351812669979843466610639713943931885`28.74472749489669\
*^-6*pref*Qc*col[1])/eps^3 - 
     (
       (
        0.0000373570707107060587659680990160087601557111962049580887`28.75950\
1363656895 + 
        0.0000209970927299475841044414405524503180944427848663842742`28.73802\
0385183063*I)*pref*Qc*col[1])/eps^2 - 
     (
       (
        0.0002264998732499600974657181822146428076027611575167751954`28.30035\
4973282822 + 
        0.0003520820967131657711270907466496428058031250784689932797`28.63578\
4345883035*I)*pref*Qc*col[1])/eps - 
     (
       0.0122402325464056773219815627248945438980356601065009840129`27.251117\
230937584 - 
       0.0198883118949913979802004202501657650873215136252704063488`27.442886\
745176367*I)*pref*Qc*z*col[1] + 
     (
       (
        0.0002871055390430117869411038463942370586794284225843102344`28.45379\
5613475844 - 
        0.0002519651127593710092532972866294038171326771426285643134`28.49685\
0169947766*I)*pref*Qc*z*col[1])/eps^2 + 
     (
       (
        0.0003234032664191658438608174097960081358137068134812954599`27.01288\
560282355 + 
        0.0052595256865311808438450315222452978010626094060111512621`28.20821\
2165304776*I)*pref*Qc*z*col[1])/eps + 
     (0.05577092287572950121415947414357381265`26.947225220506503 + 
       0.00410975947854049876257438015891107569`25.814277615472353*I)*pref*Qc*
      z^2*col[1] - 
     (
       (
        0.0005524729534425302893066483864417068090505595734236358957`28.12421\
1091630432 - 
        0.0006399581607007599501896299692597927727497229214276905645`28.14978\
4711004894*I)*pref*Qc*z^2*col[1])/eps^2 + 
     (
       (
        0.0070324483822713373673863171473694707825984159474864300591`27.46520\
9960974942 - 
        0.0135395183934211164266850672820378099290135431611662933803`27.75686\
5193806487*I)*pref*Qc*z^2*col[1])/eps - 
     (0.06142691904998115445108790073575254558`26.245157858654935 + 
       0.13388037493060721712432103279610588386`26.581025525194246*I)*pref*Qc*
      z^3*col[1] + 
     (
       (
        0.0004661731830189236580176318617768522548636339404202094598`27.56615\
1064216402 + 
        0.0000559922472798602242785105081398675077110027570582900245`26.60406\
889251438*I)*pref*Qc*z^3*col[1])/eps^2 - 
     (
       (
        0.0204790698608208877620671525230536975228079045296441524223`27.21259\
923073768 - 
        0.0144464867165087550740164962553963903134438513411341942785`27.07885\
4811702485*I)*pref*Qc*z^3*col[1])/eps - 
     (0.11407248244861517318095157827453930426`25.819325146999994 - 
       0.10416735421979598013780402690530108891`25.778921505890626*I)*pref*Qc*
      z^4*col[1] + 
     (
       (
        0.000371073046813093942774420844888632552336475268247834114`26.846856\
239047778 - 
        0.000115484010014711712574427923038476751890400101001483689`26.378206\
04945749*I)*pref*Qc*z^4*col[1])/eps^2 + 
     ((0.01158069647534550935051223995077962535`26.287731508246264 + 
        0.00877477696334773892716258550525969268`26.191709428939728*I)*pref*
       Qc*z^4*col[1])/eps - 
     (0.01495160594315156866125582836767080479`24.27915760988649 - 
       0.12604904371919371730938095790250940179`25.201991938332228*I)*pref*Qc*
      z^5*col[1] + 
     (
       (
        0.0004774461583246317170578039718748601980127789586940911963`26.38506\
6957877175 - 
        0.0002575643374873570316811483374433905703436655749580352309`26.18162\
231269732*I)*pref*Qc*z^5*col[1])/eps^2 + 
     ((0.01044484839479743756860555756147351817`25.610801102854932 + 
        0.00340865060183168252617633718086870799`25.153371720198763*I)*pref*
       Qc*z^5*col[1])/eps + 
     (0.00877883919375048822102092846384182749`23.396567942274363 + 
       0.16734188608918072830882628448412679941`24.6711243558976*I)*pref*Qc*
      z^6*col[1] + 
     (
       (
        0.0008009061081861135250917350381776047935135665823240159231`26.03371\
0773553008 - 
        0.0005690212129815795292303630389714036135116666630561340086`25.97432\
4039371538*I)*pref*Qc*z^6*col[1])/eps^2 + 
     ((0.01485073580631847690185901947959128596`25.139701363594483 + 
        0.00563665365157444360391870996924750709`24.751735814369773*I)*pref*
       Qc*z^6*col[1])/eps + 
     (0.02351828428554222507384305749067688257`23.170893751016223 + 
       0.32327539305963840197455781517250556376`24.300150384411374*I)*pref*Qc*
      z^7*col[1] + 
     ((0.001582987777612394414957554772902393`25.746790224627592 - 
        0.00134957313729400243432432756190834959`25.786716669967063*I)*pref*
       Qc*z^7*col[1])/eps^2 + 
     ((0.03113022781606253925866594804549662654`24.836960573339788 + 
        0.01343977263572500550555446352537309245`24.5039381512111*I)*pref*Qc*
       z^7*col[1])/eps + 
     (0.0866323281931243552990208371079127962`23.079347308815954 + 
       0.77870930649955788232778426127961887944`24.02029044420643*I)*pref*Qc*
      z^8*col[1] + 
     ((0.00349773623554706592670040415223353194`25.50178153361829 - 
        0.00341567706330525902087560129253586449`25.618267571661157*I)*pref*
       Qc*z^8*col[1])/eps^2 + 
     ((0.07866127766361638871534306450286639194`24.6124667050337 + 
        0.03129385105680059442341212371741599503`24.239086549643936*I)*pref*
       Qc*z^8*col[1])/eps + 
     (0.37723770427945639145532902840311562856`23.055897705837634 + 
       2.05566408929008185209592739668447897922`23.775502881111425*I)*pref*Qc*
      z^9*col[1] + 
     ((0.00837863461696491779915636518025607598`25.28575360255627 - 
        0.00911515695751988491917907187817628267`25.465818147180403*I)*pref*
       Qc*z^9*col[1])/eps^2 + 
     ((0.21402016657305869132263124712598145139`24.415980711255695 + 
        0.07037338009540811837064558363903354511`23.952925927355324*I)*pref*
       Qc*z^9*col[1])/eps + 
     (1.52471911899855261351479846272198716588`22.995663211805986 + 
       5.65815270159839311218465600832020547873`23.544559607246274*I)*pref*Qc*
      z^10*col[1] + 
     ((0.02133840224258520510681465882311982754`25.090718557735055 - 
        0.02538925958789022690274561907734507742`25.326441649125464*I)*pref*
       Qc*z^10*col[1])/eps^2 + 
     ((0.60431475581965631592254013802927356759`24.230923314817925 + 
        0.15528886163683350942780182051226027605`23.653214596011054*I)*pref*
       Qc*z^10*col[1])/eps + 
     (
       0.0025683737899916239434189892677175372646769303284835044467`28.532462\
22329766 - 
       0.0000253183178504008062042004006009773978310470396554168228`26.584017\
469271778*I)*pref*Qc*col[2] - 
     (
       8.9114429294134854072506799193738664425588557757275399`29.69897000433602\
*^-6*pref*Qc*col[2])/eps^3 - 
     (
       (
        0.0000562938869357097152563757938446782263460469877636169745`29.33273\
7523270737 + 
        0.0000839883709197903364177657622098012723777689571007826801`29.70106\
789173944*I)*pref*Qc*col[2])/eps^2 + 
     (
       (
        0.0002611708921108125743627364577088600740797437863494586363`28.81719\
07634669 - 
        0.0005305573849177202360148429913454705011189394439004381973`29.23680\
4870072707*I)*pref*Qc*col[2])/eps - 
     (
       0.0267108826244827858104641007954569858006901753189455995116`28.074322\
405831648 - 
       0.036891018985030367732427126892831689314918062928113693987`28.2034947\
631633*I)*pref*Qc*z*col[2] + 
     (
       (
        0.0007683234572313399989326405620404258465770051444041498644`29.26613\
6976754975 + 
        0.0005039302255187420185065945732588076342672447983279534165`29.17944\
8607215654*I)*pref*Qc*z*col[2])/eps^2 + 
     (
       (
        0.0011746619678758007067082521707030135192203824412956597003`28.00073\
6383866812 + 
        0.0099398575698169742484738522636355159720569364017490213294`28.92214\
8352747822*I)*pref*Qc*z*col[2])/eps + 
     (0.0515676897160149527606321175781247341`27.346903750877768 + 
       0.0146870759560152065126123790677412221705172360399230599167`26.793893\
056467127*I)*pref*Qc*z^2*col[2] - 
     (
       (
        0.0013187648958363888629220162197402873880494486283471913596`28.89002\
002156153 + 
        0.0004938848467164095914502078205725244043520496267904902312`28.46187\
322675943*I)*pref*Qc*z^2*col[2])/eps^2 + 
     (
       (
        0.0147893377027481896915232681970930419707839562519391715792`28.19739\
7713027996 - 
        0.014230321785126541462090835225163985036928326712967616499`28.184725\
502470716*I)*pref*Qc*z^2*col[2])/eps + 
     (0.010708617653490289602126039089705685`25.942985508151963 - 
       0.20707836189276311385126061809160289784`27.22338668100335*I)*pref*Qc*
      z^3*col[2] + 
     (
       (
        0.0003325015390777213769088716629862442602969245933403611474`27.77813\
525348029 + 
        0.0005599224727986022427851050813986751596100431621459886034`27.92747\
0969564492*I)*pref*Qc*z^3*col[2])/eps^2 - 
     (
       (
        0.0334346250948985352524258922866012958618075898727913975258`27.83698\
431326472 - 
        0.0021421903767594707888138120916605039462211681958554979743`26.66655\
7187770568*I)*pref*Qc*z^3*col[2])/eps - 
     (0.1953506748049903746698743135228980182`26.518675531664684 - 
       0.0600778605161322099084276790911032634`26.00522444828309*I)*pref*Qc*
      z^4*col[2] + 
     (
       (
        0.0003810984201086841138575778597979281615528498831296158179`27.20547\
3614032655 + 
        0.0002624636591243448013055180069056289855662513074728774803`27.08195\
307026166*I)*pref*Qc*z^4*col[2])/eps^2 + 
     ((0.00451457840807684595551601521280353134`26.30099658608521 + 
        0.0151692351222189911889820396716803015999296529669675810815`26.86094\
01026481*I)*pref*Qc*z^4*col[2])/eps - 
     (0.10698190998164660791969392557549844694`25.60750239024396 - 
       0.14390706025326398896904383899668238288`25.733722558757368*I)*pref*Qc*
      z^5*col[2] + 
     (
       (
        0.0005496288460528809488565344792217885099322526143692748323`26.78512\
730420115 + 
        0.0002463658880313849868254462358154170668633783269140508334`26.52149\
624972249*I)*pref*Qc*z^5*col[2])/eps^2 + 
     ((0.006434619683439787677124562479280217`25.83102932182723 + 
        0.0126414969355682542067851379013620139`26.161865651162124*I)*pref*Qc*
       z^5*col[2])/eps - 
     (0.09771957276829286615397568655350297628`24.922653061255964 - 
       0.23714143334196764866683052827281914158`25.303302764016916*I)*pref*Qc*
      z^6*col[2] + 
     (
       (
        0.0009840362603855606502107365105207377626962534666940106772`26.45770\
045816105 + 
        0.0003128566816762190031561774642315097347005216209802822661`26.07885\
2251560853*I)*pref*Qc*z^6*col[2])/eps^2 + 
     ((0.01209917470522536117538746500689617608`25.486049272766873 + 
        0.01921799847949866245233280933824950532`25.72743769199367*I)*pref*Qc*
       z^6*col[2])/eps - 
     (0.1189003891868932423570416703481750314`24.359094799405934 - 
       0.46278137398925014398361277973200440112`24.942232710584733*I)*pref*Qc*
      z^7*col[2] + 
     ((0.00203441601515096897573056778710381774`26.187687972176608 + 
        0.0004645756745734688322994129018233578971444267605329917735`25.69103\
525022526*I)*pref*Qc*z^7*col[2])/eps^2 + 
     ((0.02725046011099329099013434512412220134`25.21785914245644 + 
        0.0364091392797897206306731937215369672`25.381780568685663*I)*pref*Qc*
       z^7*col[2])/eps - 
     (0.16137939732168705039361117115484733612`23.838408298249842 - 
       1.03772057428507091090216835736295144108`24.635879002484522*I)*pref*Qc*
      z^8*col[2] + 
     ((0.0046515612221238223310281274538657479`25.956032933232002 + 
        0.00074174729722436263180380393684929851`25.32492290910205*I)*pref*Qc*
       z^8*col[2])/eps^2 + 
     ((0.06773465927267964196926285384781168772`24.988674286849758 + 
        0.07809912507898346970582270561513222368`25.082739712042*I)*pref*Qc*
       z^8*col[2])/eps - 
     (0.18997135587175433332008674582595516188`23.251110795844973 - 
       2.56404360105910592054439921521396024178`24.366478229946864*I)*pref*Qc*
      z^9*col[2] + 
     ((0.01145378261241416703851127659157658214`25.75136681252247 + 
        0.00117941764950584488745564583268221614`24.949743874186865*I)*pref*
       Qc*z^9*col[2])/eps^2 + 
     ((0.17958057098261707564539420923622461638`24.782814227806078 + 
        0.1821446917706845838697829730046689406`24.813842982886143*I)*pref*Qc*
       z^9*col[2])/eps - 
     (0.01428067609762181875982503281286385436`21.464300146047904 - 
       6.77210404847324521561159658069821205646`24.121305657971657*I)*pref*Qc*
      z^10*col[2] + 
     ((0.02985099444774365551719510473981657498`25.56644902861012 + 
        0.00163399875555231383967051491365848194`24.50912903199109*I)*pref*Qc*
       z^10*col[2])/eps^2 + 
     ((0.4990733172549900501465421310383577273`24.592313524585702 + 
        0.45168897469055632054389037206830219662`24.56620101352736*I)*pref*Qc*
       z^10*col[2])/eps - 
     (
       0.0011266870889357967391567876175715810847012090773186343215`26.663428\
791468466 - 
       0.0051686847896700014206798542182485598542752153519300596035`27.421006\
748066205*I)*pref*Qc*z*col[1]*Log[z] - 
     (
       (
        0.0000802029863647213686652561192743647979828292052917308769`28.47660\
5870209486 + 
        0.0002519651127593710092532972866294038171333073136521725768`28.82390\
8740944315*I)*pref*Qc*z*col[1]*Log[z])/eps^2 + 
     (
       (
        0.0018682714018057800927978321647747058554917041046324998154`28.16628\
815131863 + 
        0.0020559024172842977822519253037803634567386464767882654462`28.35200\
0342890438*I)*pref*Qc*z*col[1]*Log[z])/eps + 
     (0.01072436985965464888948415355052761579`26.66571589329711 - 
       0.01215220673981784449676119939857549298`26.760213095870125*I)*pref*Qc*
      z^2*col[1]*Log[z] + 
     (
       (
        0.0004675622583636348664379301147615578541407440103182499507`28.40216\
3601638634 + 
        0.0003779476691390565138799459299441057257005908494060603222`28.39757\
4899695076*I)*pref*Qc*z^2*col[1]*Log[z])/eps^2 - 
     (
       (
        0.006346345185425856280233833688022454260934472455618348567`27.822737\
210852562 + 
        0.004923365077610067107495683841959657664033822539055237128`27.771647\
239314696*I)*pref*Qc*z^2*col[1]*Log[z])/eps - 
     (0.06938175041699486510017611421906526711`26.74974105786267 - 
       0.02148377219094131938224935101841236988`26.320452099812314*I)*pref*Qc*
      z^3*col[1]*Log[z] + 
     (
       (
        0.0000178228858588269708145013598387477319750277663226210016`26.59597\
7425209487 - 
        0.0001679767418395806728355315244196025447555417142511287129`27.99783\
393824349*I)*pref*Qc*z^3*col[1]*Log[z])/eps^2 + 
     (
       (
        0.0121710864617627648464746266756587004739190827718630872935`27.45942\
0957767215 + 
        0.0133261548526067333782855009372884685508054411686796323152`27.59418\
6562847863*I)*pref*Qc*z^3*col[1]*Log[z])/eps + 
     (0.04850064567057210765242303002119911533`25.902654913941017 + 
       0.04125284731132081957198947223977590123`25.912127942934937*I)*pref*Qc*
      z^4*col[1]*Log[z] - 
     (
       (
        0.0000367597020838306273049090546674172092684994814154669393`26.36559\
6491979556 + 
        0.0001259825563796855046266486433147019086262075342427938799`27.16408\
227808054*I)*pref*Qc*z^4*col[1]*Log[z])/eps^2 + 
     ((0.00247145086325784911803274411637936352`26.100628856578194 - 
        0.0054942392643362845073288436112244998849552941545844375553`26.51948\
1327975857*I)*pref*Qc*z^4*col[1]*Log[z])/eps + 
     (0.04650210770897673100324777165688554317`25.22395121681927 + 
       0.00261597228686509283842640421007635264`24.054011669716676*I)*pref*Qc*
      z^5*col[1]*Log[z] - 
     (
       (
        0.000081985274950604065746706255258239572190006998763397233`26.176934\
920023683 + 
        0.0001679767418395806728355315244196025438553647533051522499`26.81186\
0303662908*I)*pref*Qc*z^5*col[1]*Log[z])/eps^2 + 
     ((0.00070809770640980907394397476097986381`24.931834054664346 - 
        0.00364789491028289361174495960531236859`25.697680529864055*I)*pref*
       Qc*z^5*col[1]*Log[z])/eps + 
     (0.05931266148878913061110866170465742244`24.675052801721275 - 
       0.00591876727638605117948611204131654785`23.757286365259763*I)*pref*Qc*
      z^6*col[1]*Log[z] - 
     (
       (
        0.0001811250775403290909023700693612738363769083847585534171`25.97221\
9350060232 + 
        0.0002939592982192661774621801677343044524815722875479461298`26.54496\
1969334025*I)*pref*Qc*z^6*col[1]*Log[z])/eps^2 + 
     ((0.00178818760343810916240522635960720478`24.715392652084297 - 
        0.00449701734028197391292857146125345947`25.155494595659587*I)*pref*
       Qc*z^6*col[1]*Log[z])/eps + 
     (0.11124962567448672020301524802258496111`24.2912559731817 - 
       0.01174692359765142610779084727615544508`23.40235567676873*I)*pref*Qc*
      z^7*col[1]*Log[z] - 
     (
       (
        0.000429582471728755216546095633141931078395343996863264061`25.785587\
423492004 + 
        0.0006047162706224904222079134879105691614057961643654106235`26.32196\
022938215*I)*pref*Qc*z^7*col[1]*Log[z])/eps^2 + 
     ((0.00543945154431283762387752864375350156`24.574579569878363 - 
        0.00908034273029961808585216126291108612`24.830596583065017*I)*pref*
       Qc*z^7*col[1]*Log[z])/eps + 
     (0.26354708309432920178683505885541600903`24.004705874763328 - 
       0.0322629338918330954013658883899638669`23.185062309898566*I)*pref*Qc*
      z^8*col[1]*Log[z] - 
     ((0.0010872437772612813633564075073774655`25.617582668256986 + 
        0.0013858081201765405508931350764617209944356066520211652608`26.12825\
9219794746*I)*pref*Qc*z^8*col[1]*Log[z])/eps^2 + 
     ((0.01433189182569861784066816070768355313`24.364715318718495 - 
        0.02330421614139919208548462825277162952`24.609582621931466*I)*pref*
       Qc*z^8*col[1]*Log[z])/eps + 
     (0.6918471214823118531861060179418697473`23.758259515248422 - 
       0.12010252951963949975519460997239158968`23.095715663923112*I)*pref*Qc*
      z^9*col[1]*Log[z] - 
     ((0.00290144457369554222975174314120501018`25.465380501323732 + 
        0.00343152486900857660221157257028616627`25.956377621927786*I)*pref*
       Qc*z^9*col[1]*Log[z])/eps^2 + 
     ((0.03566215081257680488056611840218281509`24.124028254749028 - 
        0.06488559209247986699799034795658869486`24.421822392694036*I)*pref*
       Qc*z^9*col[1]*Log[z])/eps + 
     (1.90567163660235057452067021249543704564`23.528413459823422 - 
       0.4592364485401263079781141389988176032`23.013602351027462*I)*pref*Qc*
      z^10*col[1]*Log[z] - 
     ((0.00808165232971205417543213870677424042`25.32616392388927 + 
        0.00900775278114751358080537799700118647`25.80153024536939*I)*pref*Qc*
       z^10*col[1]*Log[z])/eps^2 + 
     ((0.08802226087702241431198173152250938384`23.87439997102803 - 
        0.18677747756732493820787983239189458151`24.24522241375409*I)*pref*Qc*
       z^10*col[1]*Log[z])/eps - 
     (
       0.0007523563176303150876333644396356752038814597657044786928`27.054102\
680571145 - 
       0.0071892194990877851315050136848376341043835555345251019106`28.150922\
51583831*I)*pref*Qc*z*col[2]*Log[z] + 
     (
       (
        0.0001604059727294427373305122385487295959662599006529160035`29.18664\
610580901 - 
        0.0002519651127593710092532972866294038171333073136521725769`29.30102\
9995663978*I)*pref*Qc*z*col[2]*Log[z])/eps^2 + 
     (
       (
        0.002442128054449038893655766180384435803329673867043042073`28.796216\
589022528 + 
        0.0010078604510374840370131891465176152685370050275881967374`28.58686\
6617906516*I)*pref*Qc*z*col[2]*Log[z])/eps + 
     (
       0.0115535090190546110980707272991454331970128720932136721814`27.134226\
78770202 + 
       0.0128025251572736100955894523259842192299468570494060449873`27.222013\
88304427*I)*pref*Qc*z^2*col[2]*Log[z] + 
     (
       (
        0.0001066488197223887074442775780269162632165088613318255351`28.19296\
359723093 + 
        0.0011338430074171695416398377898323171771005127903625778362`29.27269\
6993271293*I)*pref*Qc*z^2*col[2]*Log[z])/eps^2 - 
     (
       (
        0.0001775715466702977969906340961832696054452708596861357762`26.68828\
9556035635 + 
        0.0023443858585397563811900781275815843660144244227866240876`27.87087\
077870116*I)*pref*Qc*z^2*col[2]*Log[z])/eps - 
     (0.11327056107035684354702146007194311186`27.428062567326712 - 
       0.00065343514059556857779654483252388238`25.286427946788397*I)*pref*Qc*
      z^3*col[2]*Log[z] + 
     (
       (
        0.0001782288585882697081450135983874773338185589243971563248`27.92275\
1992185606 - 
        0.0001679767418395806728355315244196025447555417142511287132`28.47495\
5192963154*I)*pref*Qc*z^3*col[2]*Log[z])/eps^2 + 
     (
       (
        0.0086555222261091448533142334474657101612855531825396446057`27.75503\
0844367024 + 
        0.0211370733481472346651377168227999868822541092240605660451`28.22513\
5428818785*I)*pref*Qc*z^3*col[2]*Log[z])/eps + 
     (0.04646652127241176456398198463392106758`26.367834137331656 + 
       0.06929091901731028722257041879880652538`26.63444189861975*I)*pref*Qc*
      z^4*col[2]*Log[z] + 
     (
       (
        0.000083544777463251425692975124244130014154667965058325224`27.072605\
55289819 - 
        0.0001259825563796855046266486433147019115649434112985126498`27.66208\
993104414*I)*pref*Qc*z^4*col[2]*Log[z])/eps^2 + 
     (
       (
        0.0051364371147998684262304599399995385516798803906221845889`26.88364\
572350716 - 
        0.0036114999495509844659639277750214547206123689951291645061`26.79355\
3426750965*I)*pref*Qc*z^4*col[2]*Log[z])/eps + 
     (0.06301516069660982906066242366917980654`25.84871848586874 + 
       0.0247320552463726971994165221704479943`25.533687688056343*I)*pref*Qc*
      z^5*col[2]*Log[z] + 
     (
       (
        0.000078420697778838671583805983290490029654466940885045837`26.517700\
34106835 - 
        0.0001679767418395806728355315244196025467941006303608710198`27.31016\
8498465984*I)*pref*Qc*z^5*col[2]*Log[z])/eps^2 + 
     ((0.00430998007243113831367711206470068472`26.18999701927092 - 
        0.00308797243748429136895985452391369345`26.089195344788966*I)*pref*
       Qc*z^5*col[2]*Log[z])/eps + 
     (0.09418285155159300036239984812579052846`25.37509710802772 + 
       0.01168765973849060752350140873033907688`24.562023655572837*I)*pref*Qc*
      z^6*col[2]*Log[z] + 
     (
       (
        0.0000995853747361956994260263480990029565636955721768667391`26.07694\
726081738 - 
        0.0002939592982192661774621801677343044524815722875479461298`27.04282\
025595565*I)*pref*Qc*z^6*col[2]*Log[z])/eps^2 + 
     ((0.0065513381572463447908927785137100699`25.755956174369572 - 
        0.00510929256428724546541408386776291074`25.68057557774568*I)*pref*Qc*
       z^6*col[2]*Log[z])/eps + 
     (0.17306280526116387066819778658871659538`24.98754499743642 - 
       0.0011929486133774257193688174762377481`22.92230359557392*I)*pref*Qc*
      z^7*col[2]*Log[z] + 
     (
       (
        0.0001478790300972386378437484256334954817765734943907374642`25.68987\
5029849706 - 
        0.0006047162706224904222079134879105691614057961643654106235`26.81882\
469471951*I)*pref*Qc*z^7*col[2]*Log[z])/eps^2 + 
     ((0.01245197231015746309584110440613743366`25.411295124560763 - 
        0.01082730084543125708334168911687495262`25.380046901109438*I)*pref*
       Qc*z^7*col[2]*Log[z])/eps + 
     (0.37387919077125515526563832749349608716`24.665258762782788 - 
       0.03266636584692168442331605976556687412`23.7074605102747*I)*pref*Qc*
      z^8*col[2]*Log[z] + 
     (
       (
        0.0002361054977566212196203184606495536756286643069332656721`25.32412\
1052196666 - 
        0.0013858081201765405508931350764617209978270187537264514489`26.62388\
0939051492*I)*pref*Qc*z^8*col[2]*Log[z])/eps^2 + 
     ((0.02686840351722296365097935400635824498`25.114266280513696 - 
        0.02601419805853477398631126247645437556`25.13235047204066*I)*pref*Qc*
       z^8*col[2]*Log[z])/eps + 
     (0.90438402654456303686742133382189944232`24.38698554665811 - 
       0.13499098195303061549940620809654915064`23.667249538628454*I)*pref*Qc*
      z^9*col[2]*Log[z] + 
     ((0.00037542029777735940428586401771903728`24.94915380425598 - 
        0.0034315248690085766022115725702861662685978056392859189249`26.45068\
445041326*I)*pref*Qc*z^9*col[2]*Log[z])/eps^2 + 
     ((0.06314543710592182211604992908697029628`24.848215118863756 - 
        0.06757686231473365887488717382168388312`24.91553399522997*I)*pref*Qc*
       z^9*col[2]*Log[z])/eps + 
     (2.36121120973487695321728850352355895252`24.13721673925589 - 
       0.4825319202290361653394953638422849693`23.559496867082345*I)*pref*Qc*
      z^10*col[2]*Log[z] + 
     ((0.00052011795790431261391658008540138418`24.50868381604631 - 
        0.00900775278114751358080537799700118646`26.29454303855537*I)*pref*Qc*
       z^10*col[2]*Log[z])/eps^2 + 
     ((0.1579859459772153310506154115577329732`24.603939457374135 - 
        0.18541402746255528628820901921972482158`24.718577485127973*I)*pref*
       Qc*z^10*col[2]*Log[z])/eps + 
     (
       0.0002630012479342014949334269728868536625411404680678940717`26.930210\
120685064 + 
       0.0000529458993875103252569375689710677243313184169525610044`26.300825\
726488252*I)*pref*Qc*z*col[1]*Log[z]^2 - 
     (
       0.00004010149318236068433262805963718239899151485099077448`28.82390874\
0944315*pref*Qc*z*col[1]*Log[z]^2)/eps^2 + 
     (
       (
        0.0009752260099096304172084882891602981072737055978929251166`28.85412\
3487537297 + 
        0.0002519651127593710092532972866294038143136791914298689899`28.22166\
9697913878*I)*pref*Qc*z*col[1]*Log[z]^2)/eps + 
     (
       0.0032528283885557167727344858093538093463928120439561710986`26.986455\
269486225 - 
       0.0020986052741805510894176964218321580037147172823987195033`26.868374\
69246993*I)*pref*Qc*z^2*col[1]*Log[z]^2 + 
     (
       (
        0.000060152239773541026498942089455773598487372524831070745`28.374134\
243969678 - 
        0.0001259825563796855046266486433147019085666536568260862343`28.92081\
8753952375*I)*pref*Qc*z^2*col[1]*Log[z]^2)/eps^2 - 
     (
       (
        0.0014849212762931073932963191923008836279834453784670012468`28.01959\
1447461785 - 
        0.0006299127818984275231332432165735095428332715435286186928`27.76340\
354944365*I)*pref*Qc*z^2*col[1]*Log[z]^2)/eps - 
     (
       0.0019083759478348286310631202134584904258668658521469353984`26.148934\
220731597 - 
       0.0018836456499105827713565837713829290449160241276084289537`26.166540\
224639853*I)*pref*Qc*z^3*col[1]*Log[z]^2 - 
     (
       0.0000267343287882404562217520397581215993276765673271829733`27.997833\
93824349*pref*Qc*z^3*col[1]*Log[z]^2)/eps^2 + 
     (
       (
        0.0020941890884121690707039097810528586128296203411911277914`27.65204\
0038944982 - 
        0.0037794766913905651387994592994410572569964399605563593843`28.09438\
1806408283*I)*pref*Qc*z^3*col[1]*Log[z]^2)/eps + 
     (0.00325420414492802079144312732711816071`25.689355075951493 - 
       0.00691154302360774643437864084851489638`26.045377569693233*I)*pref*Qc*
      z^4*col[1]*Log[z]^2 - 
     (
       0.000020050746591180342166314029818591202848453602960291007`27.1640822\
78080546*pref*Qc*z^4*col[1]*Log[z]^2)/eps^2 - 
     (
       0.0008192957843229523146291093850874348408554820034312770572`26.535493\
115844236*pref*Qc*z^4*col[1]*Log[z]^2)/eps - 
     (0.00011808714103154856692606494250647173`23.585373795791515 + 
       0.00590438247566126065016893308334902946`25.332147392247066*I)*pref*Qc*
      z^5*col[1]*Log[z]^2 - 
     (
       0.0000267343287882404562217520397581215989000450088541900594`26.811860\
303662915*pref*Qc*z^5*col[1]*Log[z]^2)/eps^2 - 
     (
       0.0004576025944253824756623224138598480585515278410234986495`25.633672\
470372183*pref*Qc*z^5*col[1]*Log[z]^2)/eps - 
     (0.00204113897979303039246479567844597694`24.167427379131986 + 
       0.00810725746426916152384623274984176718`24.833109333071295*I)*pref*Qc*
      z^6*col[1]*Log[z]^2 - 
     (
       0.0000467850753794207983880660695767127958710268577030435266`26.544961\
969334025*pref*Qc*z^6*col[1]*Log[z]^2)/eps^2 - 
     ((0.00044403492256535044412978325368260135`24.98208428744094 + 
        0.00026246365912434480130551800690562898`25.057887039762292*I)*pref*
       Qc*z^6*col[1]*Log[z]^2)/eps - 
     (0.00559595648880603407945833244357770349`23.94915297320417 + 
       0.01526247474859262537855464572188792839`24.470132355832778*I)*pref*Qc*
      z^7*col[1]*Log[z]^2 - 
     (
       0.0000962435836376656423983073431292377613298866105753779998`26.321960\
22938215*pref*Qc*z^7*col[1]*Log[z]^2)/eps^2 - 
     ((0.00080080772290260840865385252806899098`24.603771429756794 + 
        0.00100786045103748403701318914651761527`25.037164208991427*I)*pref*
       Qc*z^7*col[1]*Log[z]^2)/eps - 
     (0.01489099556252804075015408670072551514`23.71511016804776 + 
       0.03487562538570668957998553910930086026`24.18710144793182*I)*pref*Qc*
      z^8*col[1]*Log[z]^2 - 
     (
       0.0002205582125029837638294543280045031931294232308388570678`26.128259\
219794742*pref*Qc*z^8*col[1]*Log[z]^2)/eps^2 - 
     ((0.00207811552789369507872126541055032471`24.384099315544567 + 
        0.00293959298219266177462180167734304453`24.891683736621346*I)*pref*
       Qc*z^8*col[1]*Log[z]^2)/eps - 
     (0.04162375765055906984797031037086049286`23.498526867985287 + 
       0.08879551399334667069933290382702935411`23.9458977482224*I)*pref*Qc*
      z^9*col[1]*Log[z]^2 - 
     (
       0.000546144145245483605672934526487341237611083915077029984`25.9563776\
21927786*pref*Qc*z^9*col[1]*Log[z]^2)/eps^2 - 
     ((0.00597469585641925388798638682702907137`24.20737843923167 + 
        0.00803888693089421791427186581150955036`24.712324333438136*I)*pref*
       Qc*z^9*col[1]*Log[z]^2)/eps - 
     (0.12161232281845345980567438885154458247`23.296807387541573 + 
       0.24098811349444730004620599535645790408`23.726967729832648*I)*pref*Qc*
      z^10*col[1]*Log[z]^2 - 
     (0.00143362838126939446489145313202927076`25.801530245369392*pref*Qc*
       z^10*col[1]*Log[z]^2)/eps^2 - 
     ((0.01760408031850727695491990893067776925`24.038376893266552 + 
        0.0219682082687076598692718571780011453`24.526402743400354*I)*pref*Qc*
       z^10*col[1]*Log[z]^2)/eps - 
     (
       0.002123206387818215686395188806951750394163199057115907991`28.5828466\
47217966 + 
       0.0010078604510374840370131891465176152685351242125408786447`28.338383\
25434824*I)*pref*Qc*z*col[2]*Log[z]^2 - 
     (
       0.00004010149318236068433262805963718239899151485099077448`29.30102999\
5663978*pref*Qc*z*col[2]*Log[z]^2)/eps^2 - 
     (
       0.000080202986364721368665256119274364797982729605869100345`28.4714534\
6553698*pref*Qc*z*col[2]*Log[z]^2)/eps + 
     (
       0.0075256426480311431659557060309560796632290749929806710253`27.794264\
966016996 - 
       0.0156272187469768617565328217324463477773257997373827570792`28.198825\
98470114*I)*pref*Qc*z^2*col[2]*Log[z]^2 + 
     (
       (
        0.0001804567193206230794968262683673207954619170778033941505`29.25307\
361612762 - 
        0.0001259825563796855046266486433147019085666536568260862345`29.39794\
0008672037*I)*pref*Qc*z^2*col[2]*Log[z]^2)/eps^2 - 
     (
       (
        0.0007969510765535101233593793708890348109003440474747921778`28.17374\
2776415658 + 
        0.0035905028568210368818594863344690043941502437581333682819`28.96932\
500894714*I)*pref*Qc*z^2*col[2]*Log[z]^2)/eps + 
     (
       0.000841291045018588281087344840862391426151791294582135048`26.3161262\
03168047 + 
       0.0045712735193438735367250881620965697614170321245050534731`27.034203\
298164414*I)*pref*Qc*z^3*col[2]*Log[z]^2 - 
     (
       0.0000267343287882404562217520397581215993276765673271829733`28.474955\
192963154*pref*Qc*z^3*col[2]*Log[z]^2)/eps^2 + 
     (
       (
        0.0030967264179711861790196112719824185848056196199739894847`28.27377\
335318432 - 
        0.0037794766913905651387994592994410572569996548293786114198`28.65899\
8916655506*I)*pref*Qc*z^3*col[2]*Log[z]^2)/eps + 
     (0.00451069422159399016481435809173385543`26.368521584804157 - 
       0.0098686335830753645290874770596516495`26.709839045150915*I)*pref*Qc*
      z^4*col[2]*Log[z]^2 - 
     (
       0.0000200507465911803421663140298185911969709818488488534671`27.662089\
93104414*pref*Qc*z^4*col[2]*Log[z]^2)/eps^2 - 
     (
       (
        0.0007001052351420469473071315411658093823988592006440299917`26.93832\
47070648 + 
        0.0003149563909492137615666216082867547730348867741348440847`26.96549\
4599408125*I)*pref*Qc*z^4*col[2]*Log[z]^2)/eps - 
     (0.00094559776895312169105565300734122548`25.03101385163027 + 
       0.00927791537427283916294919119877604722`26.048751451266746*I)*pref*Qc*
      z^5*col[2]*Log[z]^2 - 
     (
       0.0000267343287882404562217520397581216018387808859099088294`27.310168\
498465984*pref*Qc*z^5*col[2]*Log[z]^2)/eps^2 - 
     (
       (
        0.0006090971242254117275855839724892037596958471316417463203`26.23322\
2627655337 + 
        0.0004199418545989516820888288110490063758014592070693338593`26.49933\
173494938*I)*pref*Qc*z^5*col[2]*Log[z]^2)/eps - 
     (0.00519635730009243478596129225405353886`25.11855458899236 + 
       0.01233859159120819867257327184997155522`25.54414237480526*I)*pref*Qc*
      z^6*col[2]*Log[z]^2 - 
     (
       0.0000467850753794207983880660695767128046872344888701998363`27.042820\
25595565*pref*Qc*z^6*col[2]*Log[z]^2)/eps^2 - 
     (
       (
        0.0009625472294132740925506640647913697461753815426291204097`25.79738\
6826378865 + 
        0.0007348982455481654436554504193357611312039307188698653245`26.15081\
8726842516*I)*pref*Qc*z^6*col[2]*Log[z]^2)/eps - 
     (0.01316850555402833464127765778234966466`24.86850199769477 + 
       0.02093916475069033442669501582388618658`25.143813162545257*I)*pref*Qc*
      z^7*col[2]*Log[z]^2 - 
     (
       0.0000962435836376656423983073431292377583911507335196592299`26.818824\
69471951*pref*Qc*z^7*col[2]*Log[z]^2)/eps^2 - 
     ((0.00194503699503929993494483982971659546`25.470523470996007 + 
        0.00151179067655622605551978371977642292`25.86403402793177*I)*pref*Qc*
       z^7*col[2]*Log[z]^2)/eps - 
     (0.03244068504432519619399036453506123158`24.60364996699869 + 
       0.04311756991540970671577355425339111378`24.82267328141184*I)*pref*Qc*
      z^8*col[2]*Log[z]^2 - 
     (
       0.0002205582125029837638294543280045031960681591078945758377`26.623880\
9390515*pref*Qc*z^8*col[2]*Log[z]^2)/eps^2 - 
     ((0.00449444645822232791208702661965799804`25.20134815061598 + 
        0.0034645203004413513772328376911543025`25.616959754536975*I)*pref*Qc*
       z^8*col[2]*Log[z]^2)/eps - 
     (0.08386127775227232563492314274313145256`24.35599086234069 + 
       0.10193067845386294572349755577858522956`24.556039379479262*I)*pref*Qc*
      z^9*col[2]*Log[z]^2 - 
     (
       0.0005461441452454836056729345264873412493660274232999050637`26.450684\
450413263*pref*Qc*z^9*col[2]*Log[z]^2)/eps^2 - 
     ((0.01131832212269632109746298553914188416`24.967247650181463 + 
        0.00857881217252144150552893142571541568`25.396993286657647*I)*pref*
       Qc*z^9*col[2]*Log[z]^2)/eps - 
     (0.22888018938208005546790127567827492212`24.12756789984243 + 
       0.26413969089926575830318943459846480902`24.323624077368834*I)*pref*Qc*
      z^10*col[2]*Log[z]^2 - 
     (
       0.001433628381269394464891453132029270771504298324259024175`26.2945430\
3855537*pref*Qc*z^10*col[2]*Log[z]^2)/eps^2 - 
     ((0.03028973592609857445435601136104339736`24.75613462371898 + 
        0.02251938195286878395201344499250296616`25.19597165987182*I)*pref*Qc*
       z^10*col[2]*Log[z]^2)/eps - 
     (
       0.0009696082755069848025885015173764277517355061830260241495`28.605581\
841424858 + 
       0.0008398837091979033641776576220980127237776811573789179961`28.560257\
732193033*I)*pref*Qc*z*col[1]*Log[z]^3 + 
     (
       (
        0.0000668358219706011405543800993953039983193250827778361619`28.82682\
2616092485 - 
        0.0001679767418395806728355315244196025447555382091014483151`29.30102\
9995663978*I)*pref*Qc*z*col[1]*Log[z]^3)/eps + 
     (
       0.0011742999246138734000321514975313252539102578853846578703`27.694779\
416806636 - 
       0.0004476358665304542175641947533923121665744456219668399916`27.280493\
32111085*I)*pref*Qc*z^2*col[1]*Log[z]^3 - 
     (
       0.0000133671643941202281108760198790607996638382836635914876`28.920818\
753952375*pref*Qc*z^2*col[1]*Log[z]^3)/eps^2 + 
     (
       (
        6.6835821970601140554380099395303998318181315882719539`26.88611599074\
8017*^-6 + 
        0.0002519651127593710092532972866294038171333075348270830163`28.53862\
029937315*I)*pref*Qc*z^2*col[1]*Log[z]^3)/eps - 
     (
       0.0018943280776009590670104635125250377296291712344660119924`27.327973\
27433889 - 
       0.0036954883204707748023816935372312559846209404931003481442`27.869541\
79659905*I)*pref*Qc*z^3*col[1]*Log[z]^3 - 
     (
       0.0003742806030353663871045285566137023905874719425805616634`28.112302\
341724927*pref*Qc*z^3*col[1]*Log[z]^3)/eps + 
     (
       0.0000859582932566342446574388500556270836932771748813446546`25.301495\
475275903 + 
       0.0000629912781898427523133243216573509508674567192234838161`25.466363\
68123636*I)*pref*Qc*z^4*col[1]*Log[z]^3 + 
     (
       0.0000200507465911803421663140298185912044825510230650072458`26.180672\
965632333*pref*Qc*z^4*col[1]*Log[z]^3)/eps - 
     (0.00016887184351238554846740038447213477`24.96103573583167 - 
       0.0000839883709197903364177657622098012726695328891180941313`24.972206\
873611118*I)*pref*Qc*z^5*col[1]*Log[z]^3 + 
     (
       0.0000267343287882404562217520397581215959613091317984712895`25.679480\
981398708*pref*Qc*z^5*col[1]*Log[z]^3)/eps - 
     (0.00041617181100605094642311279446802571`24.719492418261762 - 
       0.00046193604005884685029771169215390699`25.09106853207008*I)*pref*Qc*
      z^6*col[1]*Log[z]^3 + 
     (
       0.0000189368162250036564904076948286694706629776814872609599`24.921330\
696595902*pref*Qc*z^6*col[1]*Log[z]^3)/eps - 
     (0.00081859114379989083403297892061095291`24.374037596838658 - 
       0.00151179067655622605551978371977642291`24.977504811649247*I)*pref*Qc*
      z^7*col[1]*Log[z]^3 - 
     (
       0.0000106937315152961824887008159032486373719962517036335104`24.064014\
236796744*pref*Qc*z^7*col[1]*Log[z]^3)/eps - 
     (0.00162230325447724392113914456611033317`24.024538881315824 - 
       0.00422041563871946440499272955104251394`24.787803095900898*I)*pref*Qc*
      z^8*col[1]*Log[z]^3 - 
     (0.00009134229002648822542431946917358213`24.382219204030296*pref*Qc*z^8*
       col[1]*Log[z]^3)/eps - 
     (0.00344680079453186966373448483394850834`23.698154223626442 - 
       0.01136242675157734979823202525895454357`24.575343099301303*I)*pref*Qc*
      z^9*col[1]*Log[z]^3 - 
     (0.00030680824942694999759248769436701454`24.2897242928351*pref*Qc*z^9*
       col[1]*Log[z]^3)/eps - 
     (0.00796555267418070601924003471362902467`23.40167904317896 - 
       0.03086572631302294863352891761210196759`24.359904892029803*I)*pref*Qc*
      z^10*col[1]*Log[z]^3 - 
     (0.00089727090995532031194255283438195618`24.13112207533982*pref*Qc*z^10*
       col[1]*Log[z]^3)/eps - 
     (
       0.0000267343287882404562217520397581215993281804336765813682`28.056885\
53556556 - 
       0.0002519651127593710092532972866294038171333099236745724855`29.116231\
185225427*I)*pref*Qc*z*col[2]*Log[z]^3 + 
     (
       0.0000401014931823606843326280596371823989915148509907744638`29.397940\
008672037*pref*Qc*z*col[2]*Log[z]^3)/eps - 
     (
       0.0009491007467091541048414958831758601555042781106767877856`28.081492\
67377261 - 
       0.0038181224172496828313228799296505301498922416475260957177`28.652643\
829671405*I)*pref*Qc*z^2*col[2]*Log[z]^3 - 
     (
       0.0000133671643941202281108760198790607996638382836635914876`29.397940\
008672037*pref*Qc*z^2*col[2]*Log[z]^3)/eps^2 - 
     (
       (
        0.0005614209045530495806567928349205535858813741195707398195`29.28158\
4360166125 - 
        0.0003359534836791613456710630488392050895110766393778071746`29.09960\
723442454*I)*pref*Qc*z^2*col[2]*Log[z]^3)/eps - 
     (
       0.0026116992334187446422941432460346339783775529381312628071`27.965323\
87294747 - 
       0.0034435232077114037931283962506018521674881055724721757111`28.441183\
750862024*I)*pref*Qc*z^3*col[2]*Log[z]^3 - 
     (
       0.0003742806030353663871045285566137023905874719425805616658`28.696649\
63649087*pref*Qc*z^3*col[2]*Log[z]^3)/eps - 
     (
       0.0003469893090640375880448233493606199193717992415248772074`26.435508\
794801088 - 
       0.0004409389473288992661932702516014566808580491830644781958`26.947725\
405242654*I)*pref*Qc*z^4*col[2]*Log[z]^3 - 
     (
       0.0000133671643941202281108760198790608038581263200106731846`26.641379\
980966523*pref*Qc*z^4*col[2]*Log[z]^3)/eps - 
     (
       0.0003753202713771312937353744692709626716170932537472445688`25.852744\
564215147 - 
       0.000587918596438532354924360335468608907342046570876873909`26.4717175\
53049114*I)*pref*Qc*z^5*col[2]*Log[z]^3 - 
     (
       0.000017822885858826970814501359838747732600030005902793373`26.1601952\
58586523*pref*Qc*z^5*col[2]*Log[z]^3)/eps - 
     (0.00034661799894197869281952123769731268`25.197469511167963 - 
       0.0010288575437674316211176305870700655935863348279387144828`26.100187\
446170047*I)*pref*Qc*z^6*col[2]*Log[z]^3 - 
     (
       0.0000311900502529471989253773797178085364581563259134665576`25.802770\
458189208*pref*Qc*z^6*col[2]*Log[z]^3)/eps - 
     (0.00027667738781932737293265782403390876`24.47143425492792 - 
       0.00211650694717871647772769720768699206`25.78837180542246*I)*pref*Qc*
      z^7*col[2]*Log[z]^3 - 
     (
       0.0000641623890917770949322048954194918467640628278283562064`25.510017\
364730423*pref*Qc*z^7*col[2]*Log[z]^3)/eps - 
     (0.00008046979920957226052000892236956988`23.298993679537162 - 
       0.00485032842061789192812597276761602348`25.51573789828327*I)*pref*Qc*
      z^8*col[2]*Log[z]^3 - 
     (
       0.0001470388083353225092196362186696687954196154872259047118`25.258480\
864617813*pref*Qc*z^8*col[2]*Log[z]^3)/eps + 
     (0.00050314123693442831206084664271022858`23.451353717420485 + 
       0.01201033704153001810774050399600158194`25.26983769455865*I)*pref*Qc*
      z^9*col[2]*Log[z]^3 - 
     (0.00036409609683032240378195635099156084`25.034811956352442*pref*Qc*z^9*
       col[2]*Log[z]^3)/eps + 
     (0.00226364427717626372790728543457562546`23.453612996568413 + 
       0.03152713473401629753281882298950415262`25.042635933739447*I)*pref*Qc*
      z^10*col[2]*Log[z]^3 - 
     (0.00095575225417959630992763542135284718`24.830471389069803*pref*Qc*
       z^10*col[2]*Log[z]^3)/eps - 
     (
       0.0001169626884485519959701651739417819970586843555263834979`28.969584\
523911195 - 
       0.0002519651127593710092532972866294038171333091716006488265`29.397940\
008672037*I)*pref*Qc*z*col[1]*Log[z]^4 - 
     (
       0.0000133671643941202281108760198790607996638382836635914878`29.301029\
995663978*pref*Qc*z*col[1]*Log[z]^4)/eps - 
     (
       0.0000406344170795679340503536787150124211348241980708369929`27.508037\
224167424 + 
       0.0002624636591243448013055180069056289761805264942042129867`28.646660\
904688694*I)*pref*Qc*z^2*col[1]*Log[z]^4 + 
     (
       0.0000300761198867705132494710447278867992436361382430808479`28.860820\
824277088*pref*Qc*z^2*col[1]*Log[z]^4)/eps + 
     0.0005747880689471698087676688547996143855452033277967519914`28.51043392\
5826085*pref*Qc*z^3*col[1]*Log[z]^4 - 
     0.0000100253732955901710831570149092955997483525586949963673`26.20038789\
873826*pref*Qc*z^4*col[1]*Log[z]^4 - 
     0.0000133671643941202281108760198790607996632122177746681566`25.73780516\
4304365*pref*Qc*z^5*col[1]*Log[z]^4 + 
     0.0000225570899150778849371032835459150994322532577350078934`25.32385881\
6961238*pref*Qc*z^6*col[1]*Log[z]^4 + 
     0.000128324778183554189864409790838983676768225438297980057`25.417765478\
678508*pref*Qc*z^7*col[1]*Log[z]^4 + 
     0.00040435672292213690035399960134158919`25.245767780759916*pref*Qc*z^8*
      col[1]*Log[z]^4 + 
     0.00113429937858677364255147940116601643`25.017507597206016*pref*Qc*z^9*
      col[1]*Log[z]^4 + 
     0.00312916963988608214933038327856388907`24.777700458707965*pref*Qc*z^10*
      col[1]*Log[z]^4 - 
     0.0000100253732955901710831570149092955997478787127476936159`29.39794000\
8672037*pref*Qc*z*col[2]*Log[z]^4 + 
     (
       0.0007249022064324187501561612689001333706916101085213748623`29.182978\
199143683 - 
       0.0003884462155040303059321666502203308847471835351648861186`29.262850\
35462037*I)*pref*Qc*z^2*col[2]*Log[z]^4 + 
     (
       0.0000367597020838306273049090546674171990755552800748765917`29.397940\
008672037*pref*Qc*z^2*col[2]*Log[z]^4)/eps + 
     0.0005547373223559894666013548249810231860492887720390467482`29.10817381\
1707374*pref*Qc*z^3*col[2]*Log[z]^4 + 
     0.000045114179830155769874206567091830198865608882466590566`27.492176994\
021623*pref*Qc*z^4*col[2]*Log[z]^4 + 
     0.0000601522397735410264989420894557735984867984305388589461`27.06806198\
1796166*pref*Qc*z^5*col[2]*Log[z]^4 + 
     0.0001052664196036967963731486565476037973527240286904342587`26.68186925\
2226324*pref*Qc*z^6*col[2]*Log[z]^4 + 
     0.0002165480631847476953961915220407849545388104005351318871`26.33776047\
352649*pref*Qc*z^7*col[2]*Log[z]^4 + 
     0.0004962559781317134686162722380101321875030237575201401162`26.02923280\
5531805*pref*Qc*z^8*col[2]*Log[z]^4 + 
     0.0012288243268023381127641026845965178`25.748193356164403*pref*Qc*z^9*
      col[2]*Log[z]^4 + 
     0.00322566385785613754600576954706585922`25.488200348918266*pref*Qc*z^10*
      col[2]*Log[z]^4 + 
     0.0000240608959094164105995768357823094393949089105944646782`30.*pref*Qc*
      z*col[1]*Log[z]^5 - 
     0.0000347546274247125930882776516855580791259795375253378686`29.43270211\
493125*pref*Qc*z^2*col[1]*Log[z]^5 - 
     0.0000467850753794207983880660695767127988234339928225702076`30.*pref*Qc*
      z^2*col[2]*Log[z]^5;
B3to4 = 
    (
       0.0002798810355312817401728203739185567155575794330463237786`27.520313\
20485393 - 
       0.0013570479406457602986449673858197106544445931742219451772`28.434358\
011443237*I)*pref*Qc*col[3] - 
     (
       0.000019905494973937983176768850840568271705732574389242987`29.2394597\
53843065*pref*Qc*col[3])/eps^2 - 
     (
       (
        0.0001439872585109664931217447654542047054050150994325355627`28.49638\
5308167664 + 
        0.0001876048703285763623089661289887819768283608539823939442`29.21232\
7421796513*I)*pref*Qc*col[3])/eps + 
     (
       0.013844329328787312793529171569646459433559332169474637824`27.1179441\
2645796 + 
       0.0059445111076383533608295661089734200101761197584341270528`26.756717\
888929526*I)*pref*Qc*z*col[3] + 
     (
       (
        0.000126699566313569049610591607845507462713569515311030308`27.980822\
48779472 - 
        0.0005039302255187420185065945732588076342659844562807368902`28.62816\
818460789*I)*pref*Qc*z*col[3])/eps^2 + 
     (
       (
        0.00427941425554520335862879734790929976157125136783558469`27.9137293\
7813114 - 
        0.00150446430312974181843840077262979124761848161750632049`27.4759203\
83269866*I)*pref*Qc*z*col[3])/eps + 
     (0.01725922383169841706780999553666723874`26.494017163879725 - 
       0.03353964248927445753728808361174618219`26.800755443987036*I)*pref*Qc*
      z^2*col[3] - 
     (
       (
        0.0002970423059779107647681924420088466160509298884491173435`27.96555\
6602930313 - 
        0.0010179058298398164640695758992038984984503137708337508252`28.40667\
612967483*I)*pref*Qc*z^2*col[3])/eps^2 - 
     (
       (
        0.00974621944107051009411135417592923648913693051707221492`27.6877398\
16288488 + 
        0.0088483906755724848505495278122878966813659786025763608877`27.67216\
8210955554*I)*pref*Qc*z^2*col[3])/eps - 
     (0.11319114925573975832445810649152979117`26.641915595197645 + 
       0.00321903334361370607498453444110458327`25.120674413780627*I)*pref*Qc*
      z^3*col[3] + 
     (
       (
        0.0005107303976659910850538852613737215856693370947077894546`27.58732\
2412709405 - 
        0.0001119844945597204485570210162797350370445389571928386449`26.87018\
9213114415*I)*pref*Qc*z^3*col[3])/eps^2 - 
     (
       (
        0.0001503505208490857340996121044576515458460363342263353345`25.25775\
8086549273 - 
        0.0213823920033211989877854492514435757376252632679814529025`27.41500\
3481249855*I)*pref*Qc*z^3*col[3])/eps - 
     (0.00174552139228073309618197041261673039`24.176681716916594 - 
       0.106569997294167377765641618913052183`25.972382533292567*I)*pref*Qc*
      z^4*col[3] + 
     (
       (
        0.0003677312557145638857467018399188673551418221507320110817`26.85047\
4544808208 - 
        0.0002414665663943972172010765663531786604576360677519790889`26.66271\
816148279*I)*pref*Qc*z^4*col[3])/eps^2 + 
     ((0.01027542992626816527518340389774377675`26.468525175760025 + 
        0.00254891238513695955769778139766320242`25.88654114543449*I)*pref*Qc*
       z^4*col[3])/eps + 
     (0.04234452123440415427665032807557583493`24.91657193421583 + 
       0.09957013559609113639607631987727751181`25.291471411545487*I)*pref*Qc*
      z^5*col[3] + 
     (
       (
        0.0004533852624152153064582271360925507587471304887652174353`26.37259\
19803101 - 
        0.0004255410793269377045166798618629931148017643895079448532`26.36188\
6541182784*I)*pref*Qc*z^5*col[3])/eps^2 + 
     ((0.01178748755810113754360741462704098222`25.923306240517036 + 
        0.00114924795320516110062214390072555872`24.942277352914818*I)*pref*
       Qc*z^5*col[3])/eps + 
     (0.09897955840586316808736111090426711226`24.637058812869338 + 
       0.15538164503142841802303183165169239701`24.830685591233582*I)*pref*Qc*
      z^6*col[3] + 
     (
       (
        0.0007398627241196311500520678807298938113184049034399055873`26.01010\
3629192425 - 
        0.0008629805112008457066925432067057080666720917757009854465`26.11245\
3882966722*I)*pref*Qc*z^6*col[3])/eps^2 + 
     ((0.02042465067856128497999729687735609126`25.554646793671065 + 
        0.00010177829555669845291119536056507068`23.283098729683054*I)*pref*
       Qc*z^6*col[3])/eps + 
     (0.24552341573223993673507207834888614829`24.376883034385642 + 
       0.29574615110284637039145701456998990186`24.450511344967634*I)*pref*Qc*
      z^7*col[3] + 
     ((0.00143251169843286956136655043483525144`25.716196401530745 - 
        0.00195428940791649285653224104981891875`25.90118908982609*I)*pref*Qc*
       z^7*col[3])/eps^2 + 
     ((0.0427751401451363300950193068128787373`25.263119217631363 - 
        0.00304739371533795155214050120483045686`24.144324046544398*I)*pref*
       Qc*z^7*col[3])/eps + 
     (0.64512622216765538644263043001478614484`24.13491108229675 + 
       0.64321417064957846430491514853948932892`24.122056453070414*I)*pref*Qc*
      z^8*col[3] + 
     ((0.0031131279066881471252578297183561266`25.468012947368017 - 
        0.00480148518348179957176873636899758548`25.717361969408422*I)*pref*
       Qc*z^8*col[3])/eps^2 + 
     ((0.10027669293781571469820840997034999523`25.01495651930497 - 
        0.01365845990591576411630696027261106042`24.17381325646716*I)*pref*Qc*
       z^8*col[3])/eps + 
     (1.78402542952326851172544688396059431858`23.907869040851153 + 
       1.51858836558383142470789739070503304085`23.822597085848276*I)*pref*Qc*
      z^9*col[3] + 
     ((0.00735358528514850138603806137648257392`25.25227130734336 - 
        0.01254668182652846152139064444846244895`25.554090641554623*I)*pref*
       Qc*z^9*col[3])/eps^2 + 
     ((0.25383339834925481339195450732932380209`24.794612672464915 - 
        0.04889512167336075255080318329300275923`24.099254641813822*I)*pref*
       Qc*z^9*col[3])/eps + 
     (5.13423685163860918789182701033921562753`23.690525306669866 + 
       3.8108862661694956211897462266919266012`23.542687524429763*I)*pref*Qc*
      z^10*col[3] + 
     ((0.01850087150753238830335451018422091167`25.06096129757267 - 
        0.0343970123690377404835509970743462639`25.406665474163205*I)*pref*Qc*
       z^10*col[3])/eps^2 + 
     ((0.67981540423760018962628358449365368276`24.593120114191926 - 
        0.16478916697721631135730950625335589432`23.99258255631574*I)*pref*Qc*
       z^10*col[3])/eps - 
     (
       0.0010254852862028026486830541250655120283753922178713545198`28.500019\
06048021 + 
       0.0011736979222057252087619549928645379022387365634993905377`28.811257\
466695675*I)*pref*Qc*col[4] - 
     (
       6.538330579817755065892830961507472041894290725651333`29.267012735283007\
*^-6*pref*Qc*col[4])/eps^2 - 
     (
       (
        0.0001245332173438186630176722532820562111923430227930429241`28.91381\
206414826 + 
        0.0000616223139488908576823174856740800682617073455857248669`29.20498\
8057292606*I)*pref*Qc*col[4])/eps + 
     (
       0.0066724198914782443046651901475366679907082592702991322596`27.222665\
37479957 + 
       0.0269846778046330192438540275516836120131779224959429767413`27.833859\
335500225*I)*pref*Qc*z*col[4] + 
     (
       (
        0.0001266995663135690496105916078455074627135695153110303085`28.47495\
0791039095 - 
        0.000503930225518742018506594573258807634265984456280736891`29.150620\
69789896*I)*pref*Qc*z*col[4])/eps^2 + 
     (
       (
        0.0059854188272921243187444070873470239244359097297707023011`28.50934\
520919368 + 
        0.0026011276183796046296540194544106229164856473280618872137`28.17403\
664162072*I)*pref*Qc*z*col[4])/eps + 
     (
       0.0311586627175904092917386673519360305088332399567377006593`27.158349\
456641094 - 0.08293261767720281434793338537945865773`27.60230539766762*I)*
      pref*Qc*z^2*col[4] - 
     (
       (
        0.0002970423059779107647681924420088466160509298884491173438`28.47656\
5646348277 - 
        0.0010179058298398164640695758992038984984503137708337508255`28.89990\
9775554267*I)*pref*Qc*z^2*col[4])/eps^2 - 
     (
       (
        0.0135465698464729669404297860876175751316485554077688329554`28.27685\
800410916 + 
        0.0114071098580082895306380951227007488666116501685556361034`28.21443\
0110141283*I)*pref*Qc*z^2*col[4])/eps - 
     (0.1336441849033009442054659251536837121`27.14092150833031 - 
       0.03748037244014608485562895386357736888`26.61049163266091*I)*pref*Qc*
      z^3*col[4] + 
     (
       (
        0.0005107303976659910850538852613737215915468088488192269941`28.11520\
061235934 - 
        0.0001119844945597204485570210162797350194121236948585260255`27.40514\
4258377945*I)*pref*Qc*z^3*col[4])/eps^2 + 
     (
       (
        0.0027313472850938843253750605254375137071054582729774247592`26.98685\
0454206103 + 
        0.0215503687451607796606209807758631782862296186817517930592`27.88841\
8734570543*I)*pref*Qc*z^3*col[4])/eps + 
     (0.01407062594849969615287485138245934694`25.51020588115459 + 
       0.12728522845851522611238883047938114552`26.475960956550885*I)*pref*Qc*
      z^4*col[4] + 
     (
       (
        0.0003677312557145638857467018399188673610192939048434486219`27.39823\
9072998837 - 
        0.0002414665663943972172010765663531786487026925595291040089`27.20688\
215329128*I)*pref*Qc*z^4*col[4])/eps^2 + 
     (
       (
        0.0119329360603856759031014659243960054543488419868130148352`27.00983\
5411847032 + 
        0.0016950306141190911374504961485302228453694778360236867582`26.18442\
1424092225*I)*pref*Qc*z^4*col[4])/eps + 
     (0.07720295533976118736023995978075753898`25.60167101864754 + 
       0.11424506414315755604817499903324242528`25.77339088468504*I)*pref*Qc*
      z^5*col[4] + 
     (
       (
        0.0004533852624152153064582271360925507528696587346537798943`26.92513\
5490559594 - 
        0.000425541079326937704516679861862993114801764389507944853`26.909581\
97561383*I)*pref*Qc*z^5*col[4])/eps^2 + 
     ((0.0136707619489664346457824221413798196`26.46288405006443 - 
        0.00040873632735694963992741098826625486`24.965837527971036*I)*pref*
       Qc*z^5*col[4])/eps + 
     (0.16320009215579447718390960112839136962`25.27362164607791 + 
       0.16583767184656521034170566071586070106`25.275722172747795*I)*pref*Qc*
      z^6*col[4] + 
     (
       (
        0.0007398627241196311500520678807298938206223238507276831171`26.56451\
336983818 - 
        0.0008629805112008457066925432067057080785889874353654397075`26.66134\
7641782818*I)*pref*Qc*z^6*col[4])/eps^2 + 
     ((0.0234036554561193255889215546349378015`26.08545654763004 - 
        0.00308222084601255320068630468480849556`25.23353775738984*I)*pref*Qc*
       z^6*col[4])/eps + 
     (0.38932753796553251688623136882008307552`24.990902528869476 + 
       0.30638878044751666203493963255277427688`24.87712295345687*I)*pref*Qc*
      z^7*col[4] + 
     (
       (
        0.001432511698432869561366550434835251442922388772792978566`26.271162\
52524243 - 
        0.0019542894079164928565322410498189187473359884980630482319`26.45028\
691188843*I)*pref*Qc*z^7*col[4])/eps^2 + 
     ((0.04846828475690966298005644812758890206`25.784746859104708 - 
        0.01030292244381202975722063428817367026`25.138791061455567*I)*pref*
       Qc*z^7*col[4])/eps + 
     (0.99327580819860544978582549048996989246`24.7305134022113 + 
       0.62457732070635956275333290045040591098`24.514996504764106*I)*pref*Qc*
      z^8*col[4] + 
     ((0.00311312790668814712525782971835612664`26.022800887917203 - 
        0.00480148518348179957176873636899758547`26.2660712286425*I)*pref*Qc*
       z^8*col[4])/eps^2 + 
     ((0.1125792346846705333838774525707542645`25.528028820368537 - 
        0.03158985330490755907365715787913053376`24.999312473510543*I)*pref*
       Qc*z^8*col[4])/eps + 
     (2.68621349088019871952083992699849558082`24.48803640798938 + 
       1.40751361392530139154196137779688938`24.189718538628863*I)*pref*Qc*
      z^9*col[4] + 
     ((0.00735358528514850138603806137648257394`25.806368785478274 - 
        0.01254668182652846152139064444846244894`26.101991563451715*I)*pref*
       Qc*z^9*col[4])/eps^2 + 
     ((0.2828258264625766529297902744837259571`25.299727263969007 - 
        0.09600497381497904317027471084583401422`24.849179232104788*I)*pref*
       Qc*z^9*col[4])/eps + 
     (7.5899007718690266253560371806903989831`24.25694127481201 + 
       3.33143860764284282505165362325976494428`23.878800148089454*I)*pref*Qc*
      z^10*col[4] + 
     ((0.01850087150753238830335451018422091162`25.61406232686591 - 
        0.0343970123690377404835509970743462639`25.95344024050417*I)*pref*Qc*
       z^10*col[4])/eps^2 + 
     ((0.7527036202199672728867835771752485592`25.090810424638573 - 
        0.2945673728090022336071809107865910452`24.697050761966732*I)*pref*Qc*
       z^10*col[4])/eps + 
     (
       0.0043576743334331344952328491577365053345734611630328166101`27.129412\
987560613 - 
       0.0042149208586496012271816923406825401958991023914656268027`27.240649\
663918898*I)*pref*Qc*z*col[3]*Log[z] - 
     (
       (
        0.000160405972729442737330512238548729595965858907273279837`28.641054\
429880118 + 
        0.0002519651127593710092532972866294038171333073136521725768`28.82390\
8740944315*I)*pref*Qc*z*col[3]*Log[z])/eps^2 + 
     (
       (
        0.0007241589343740164639654670449195529124496997339830918641`27.62838\
425429871 - 
        0.002015720902074968074026378293035230537062686218880296054`28.165681\
91886255*I)*pref*Qc*z*col[3]*Log[z])/eps + 
     (0.00565680811656475056695711043741921329`26.48547225730817 + 
       0.00478337366834647590645461577124250468`26.427882864850623*I)*pref*Qc*
      z^2*col[3]*Log[z] + 
     (
       (
        0.0005878667379107169194358142936731050511154890599803914211`28.56702\
5114936552 + 
        0.0001259825563796855046266486433147019085672835357538878145`28.27046\
1819267506*I)*pref*Qc*z^2*col[3]*Log[z])/eps^2 - 
     (
       (
        0.0036404754298632816595473920420591986269010944083515343446`27.71675\
7478862068 + 
        0.0009850506880569709929254118356053972338940181587588691714`27.20345\
5105494818*I)*pref*Qc*z^2*col[3]*Log[z])/eps + 
     (0.00262420291225961801083289046498317328`25.516391515735886 + 
       0.0151488935435017360973765085535191347`26.304835211185313*I)*pref*Qc*
      z^3*col[3]*Log[z] - 
     (
       (
        0.0000356457717176539416290027196774954666803253683317449306`26.86606\
821440832 + 
        0.0001679767418395806728355315244196025447555417142511287252`27.96058\
5880823864*I)*pref*Qc*z^3*col[3]*Log[z])/eps^2 + 
     (
       (
        0.00896803705887662465195594484309427505275828424984575109`27.4972444\
5444304 - 
        0.0010918488219572743734309549087274165448932301212554502121`26.73443\
047165123*I)*pref*Qc*z^3*col[3]*Log[z])/eps + 
     (0.02057653668130275347795708912050340638`25.736557987155443 - 
       0.00575379186216744686520555844613556789`25.22705759162734*I)*pref*Qc*
      z^4*col[3]*Log[z] - 
     (
       (
        0.000076861195266191311637537114304599608260014332406241362`26.654168\
17926711 + 
        0.0001259825563796855046266486433147019086262075342427938799`27.27043\
1507416156*I)*pref*Qc*z^4*col[3]*Log[z])/eps^2 + 
     (
       (
        0.0003677933667331782190836304879121701868006960888457199617`25.51661\
94754812 - 
        0.0031180682703972162395095539220388722471646556057451364352`26.55314\
7704444942*I)*pref*Qc*z^4*col[3]*Log[z])/eps + 
     (0.01771586001799607758889956449199512189`25.017345536064422 - 
       0.01449907306280561077348200503437597612`24.979686615214693*I)*pref*Qc*
      z^5*col[3]*Log[z] - 
     (
       (
        0.0001354539325270849781902103347744827696448072669062678112`26.35972\
8929438507 + 
        0.0001679767418395806728355315244196025438553647533051522499`26.91743\
9423774884*I)*pref*Qc*z^5*col[3]*Log[z])/eps^2 - 
     ((0.00011481463850199688017957719170818361`24.4176478981887 + 
        0.00337913212333956453520810916624100454`25.983507569148717*I)*pref*
       Qc*z^5*col[3]*Log[z])/eps + 
     (0.02783390022202429660916321232976642786`24.554356591309446 - 
       0.03009488089216839696438228712585685356`24.643770769413386*I)*pref*Qc*
      z^6*col[3]*Log[z] - 
     (
       (
        0.0002746952282991706876785022085146994340237763704036935226`26.11219\
1605637566 + 
        0.0002939592982192661774621801677343044524815722875479461298`26.65189\
0058781625*I)*pref*Qc*z^6*col[3]*Log[z])/eps^2 - 
     ((0.00064802384845083087005278576039420739`24.563838110734096 + 
        0.00579589749655653146562931897382803613`25.60591224833621*I)*pref*Qc*
       z^6*col[3]*Log[z])/eps + 
     (0.04964660537443119905753778258939127313`24.140616112037705 - 
       0.07197892515179945115467111426450969686`24.363111687041688*I)*pref*Qc*
      z^7*col[3]*Log[z] - 
     (
       (
        0.0006220696390040865013427103194004065932595332327455850496`25.90150\
669776534 + 
        0.0006047162706224904222079134879105691614057961643654106235`26.42571\
2289327286*I)*pref*Qc*z^7*col[3]*Log[z])/eps^2 - 
     ((0.0021012636531619756738957185625432395`24.45886130261662 + 
        0.01216055624208941453801913647355396936`25.308788990721272*I)*pref*
       Qc*z^7*col[3]*Log[z])/eps + 
     (0.10312950000218367331508852697230520407`23.78686821143383 - 
       0.18488251019616819356117720852400334863`24.106672589912527*I)*pref*Qc*
      z^8*col[3]*Log[z] - 
     ((0.00152836020226724889101531616338647188`25.717863168708675 + 
        0.0013858081201765405508931350764617209944356066520211652608`26.22919\
5958737055*I)*pref*Qc*z^8*col[3]*Log[z])/eps^2 - 
     ((0.00643093218877618796763598697162566447`24.32057376430685 + 
        0.02870107603179913805224746538714828586`25.056958108445862*I)*pref*
       Qc*z^8*col[3]*Log[z])/eps + 
     (0.23095940770878051512219041316800810264`23.45915052459894 - 
       0.50397608683906517179541670645388292569`23.868757620039776*I)*pref*Qc*
      z^9*col[3]*Log[z] - 
     ((0.00399373286418650944109761219417969267`25.55465025909086 + 
        0.00343152486900857660221157257028616628`26.054385943731145*I)*pref*
       Qc*z^9*col[3]*Log[z])/eps^2 - 
     ((0.0196571342717555254319469680378003617`24.17460121050059 + 
        0.07329709885877962411398504632571169519`24.83373272052402*I)*pref*Qc*
       z^9*col[3]*Log[z])/eps + 
     (0.55007936764477124377921557679506346788`23.15126509596512 - 
       1.43643015844725725581207315561679785424`23.642393916020886*I)*pref*Qc*
      z^10*col[3]*Log[z] - 
     ((0.01094890909225084310521504497083278193`25.40723989937968 + 
        0.00900775278114751358080537799700118647`25.896770438102806*I)*pref*
       Qc*z^10*col[3]*Log[z])/eps^2 - 
     ((0.06079215223642646980520816183917675003`24.027228668277715 + 
        0.19820273173089225418336404942687253503`24.62975046034107*I)*pref*Qc*
       z^10*col[3]*Log[z])/eps + 
     (
       0.0033656108511382256315552356782145853190071483352245706408`27.412445\
93248427 + 
       0.0019951948291470920691395357146563209089179709989834796172`27.305271\
143791593*I)*pref*Qc*z*col[4]*Log[z] - 
     (
       (
        0.0001604059727294427373305122385487295959658589072732798368`29.16494\
833538783 + 
        0.0002519651127593710092532972866294038171333073136521725769`29.30102\
9995663978*I)*pref*Qc*z*col[4]*Log[z])/eps^2 + 
     (
       (
        0.0030864384279010987619802507832083680873084690364404697575`28.69536\
8493312827 - 
        0.0007157138230687833195343448491430785317239698463879882552`28.12234\
317006655*I)*pref*Qc*z*col[4]*Log[z])/eps - 
     (
       0.0112356969439234554888486591091120896706471633736455077891`27.181448\
151523018 - 
       0.0012829816067186103285250874219447057945217830911290503153`26.253681\
211454097*I)*pref*Qc*z^2*col[4]*Log[z] + 
     (
       (
        0.0005878667379107169194358142936731050511154890599803914211`29.07201\
8802294835 + 
        0.0001259825563796855046266486433147019085672835357538878142`28.79496\
781977943*I)*pref*Qc*z^2*col[4]*Log[z])/eps^2 - 
     (
       (
        0.0044549410416007045664010944154920229687083883251853168824`28.22226\
133738158 - 
        0.0043463981950991499096193781943572158455760412643050647201`28.27876\
3735861215*I)*pref*Qc*z^2*col[4]*Log[z])/eps + 
     (0.0248577770789103718967395000728958545`26.90326179894668 + 
       0.01624068303637291486740930153575140228`26.748584680218094*I)*pref*Qc*
      z^3*col[4]*Log[z] - 
     (
       (
        0.000035645771717653941629002719677495460802853614220307391`27.400439\
429207072 + 
        0.000167976741839580672835531524419602544755541714251128725`28.474955\
192963154*I)*pref*Qc*z^3*col[4]*Log[z])/eps^2 + 
     (
       (
        0.0090215057164531055643994489226105182498471424332729905517`27.95901\
529797959 - 
        0.0020997092729947584104441440552450318016734783235298170122`27.46683\
1399835062*I)*pref*Qc*z^3*col[4]*Log[z])/eps + 
     (0.02297112948027625505567965540075790832`26.197116237774992 - 
       0.00986510568296128986613955535325257248`25.87303522519872*I)*pref*Qc*
      z^4*col[4]*Log[z] - 
     (
       (
        0.0000768611952661913116375371143045995818113914389047724323`27.19848\
818689866 + 
        0.0001259825563796855046266486433147019115649434112985126498`27.82298\
9686797072*I)*pref*Qc*z^4*col[4]*Log[z])/eps^2 + 
     (
       (
        0.0000959943573860669141624847503712672719170986558204838439`25.39000\
7018307713 - 
        0.0036779907431958184822946590034375473672204229250703424159`27.07551\
1877493206*I)*pref*Qc*z^4*col[4]*Log[z])/eps + 
     (0.0182624531679491909192541454636741441`25.439751830071 - 
       0.02359121176589747341426531492243486234`25.60011856331984*I)*pref*Qc*
      z^5*col[4]*Log[z] - 
     (
       (
        0.0001354539325270849781902103347744827667060713898505490414`26.90750\
0316520196 + 
        0.0001679767418395806728355315244196025467941006303608710198`27.47399\
9081083917*I)*pref*Qc*z^5*col[4]*Log[z])/eps^2 - 
     (
       (
        0.0006107364375238573430930775292213392555680689348675992082`25.59452\
8010697253 + 
        0.0040650371525178522826198628909543815651207341645816302326`26.50986\
2523992297*I)*pref*Qc*z^5*col[4]*Log[z])/eps + 
     (0.02473532898884362935045550911305298286`24.907006568151996 - 
       0.04554223793411431717552591180207903434`25.228995871217908*I)*pref*Qc*
      z^6*col[4]*Log[z] - 
     (
       (
        0.0002746952282991706876785022085146994340237763704036935223`26.66116\
5691448502 + 
        0.0002939592982192661774621801677343044524815722875479461298`27.20976\
9812691203*I)*pref*Qc*z^6*col[4]*Log[z])/eps^2 - 
     ((0.0016615222528130265654194055876245972`25.41927745112219 + 
        0.00695997631750482552837955243805588178`26.12567810391038*I)*pref*Qc*
       z^6*col[4]*Log[z])/eps + 
     (0.04438572651947867933476684675295660736`24.491155170717512 - 
       0.10748704098675801550229964823069705454`24.93804145175095*I)*pref*Qc*
      z^7*col[4]*Log[z] - 
     (
       (
        0.0006220696390040865013427103194004065788610773135764729251`26.45069\
6461461103 + 
        0.0006047162706224904222079134879105691614057961643654106235`26.98408\
8839039167*I)*pref*Qc*z^7*col[4]*Log[z])/eps^2 - 
     ((0.00441077017692578295867767572412420758`25.22365450195576 + 
        0.0145256687671907104115434203373819732`25.82101417347955*I)*pref*Qc*
       z^7*col[4]*Log[z])/eps + 
     (0.07799925343487520936850142910464405762`24.060231504939093 - 
       0.27271977527538672381795438282889742366`24.671749449431058*I)*pref*Qc*
      z^8*col[4]*Log[z] - 
     (
       (
        0.0015283602022672488910153161633864718799942180103651655287`26.26667\
154114112 + 
        0.0013858081201765405508931350764617209978270187537264514489`26.78747\
8641936936*I)*pref*Qc*z^8*col[4]*Log[z])/eps^2 - 
     ((0.01213867198072604156985409703180811162`25.035641270770004 + 
        0.03409347225452690128429422228331226146`25.561995242780412*I)*pref*
       Qc*z^8*col[4]*Log[z])/eps + 
     (0.15840386335569677444641816618456121818`23.685472071167776 - 
       0.73740493729144097870382878393382456796`24.425654905482894*I)*pref*Qc*
      z^9*col[4]*Log[z] - 
     ((0.00399373286418650944109761219417969266`26.102652736208185 + 
        0.0034315248690085766022115725702861662668993490950679273061`26.61220\
74652035*I)*pref*Qc*z^9*col[4]*Log[z])/eps^2 - 
     ((0.034652665945089250735698780683735678`24.85646766105619 + 
        0.08662489634108972073864606479066243028`25.332219324885955*I)*pref*
       Qc*z^9*col[4]*Log[z])/eps + 
     (0.31001919033795997242102278381098595322`23.287718003611662 - 
       2.08654318917908110052522025111729324158`24.19140740746479*I)*pref*Qc*
      z^10*col[4]*Log[z] - 
     ((0.01094890909225084310521504497083278194`25.954115298466167 + 
        0.00900775278114751358080537799700118646`26.45381829556918*I)*pref*Qc*
       z^10*col[4]*Log[z])/eps^2 - 
     ((0.10210183816387880549376014468503518792`24.684576655878782 + 
        0.23317727802312550135821949856337714166`25.12230327311238*I)*pref*Qc*
       z^10*col[4]*Log[z])/eps - 
     (
       0.0013612780173533626840752556738452848133143523638394012242`27.647680\
78195365 - 
       0.0010078604510374840370131891465176152685314989856288648267`27.468512\
94949226*I)*pref*Qc*z*col[3]*Log[z]^2 - 
     (
       0.00004010149318236068433262805963718239899151485099077448`28.82390874\
0944315*pref*Qc*z*col[3]*Log[z]^2)/eps^2 - 
     (
       0.000080202986364721368665256119274364797982729636043445787`27.5747876\
357685*pref*Qc*z*col[3]*Log[z]^2)/eps + 
     (
       0.0035174739058148500445230123688620144674843792746184633358`27.105905\
889107174 + 
       0.0034590539050305715983523152804346640397706597780585553696`27.232776\
311032403*I)*pref*Qc*z^2*col[3]*Log[z]^2 + 
     (
       (
        0.0000200507465911803421663140298185911994958576738402962758`28.21963\
5352444964 - 
        0.0001259825563796855046266486433147019085666536568260862343`28.85387\
196432176*I)*pref*Qc*z^2*col[3]*Log[z]^2)/eps^2 - 
     (
       (
        0.0016982189157378848081848743483547161544109907891475766313`28.18477\
599875901 - 
        0.0004409389473288992661932702516014566799817115495467523451`27.71746\
3138281325*I)*pref*Qc*z^2*col[3]*Log[z]^2)/eps - 
     (
       0.0086076841126389819839277273753019842137488586355307970561`26.903059\
687100384 - 
       0.0021421146843352483916657726259529431369925902263495018722`26.498480\
735205646*I)*pref*Qc*z^3*col[3]*Log[z]^2 - 
     (
       0.0000267343287882404562217520397581215993276765673271829752`27.960585\
880823864*pref*Qc*z^3*col[3]*Log[z]^2)/eps^2 - 
     (
       (
        0.0001203044795470820529978841789115471969740485604593750038`26.69294\
008563945 + 
        0.0012598255637968550462664864331470190871132438219482065462`27.65756\
1727926783*I)*pref*Qc*z^3*col[3]*Log[z]^2)/eps - 
     (0.00001621959660840412045451500446668728`23.526446640209727 - 
       0.00209445999981227151441803369510691922`25.82359566192079*I)*pref*Qc*
      z^4*col[3]*Log[z]^2 - 
     (
       0.000020050746591180342166314029818591202848453602960291007`27.2704315\
07416156*pref*Qc*z^4*col[3]*Log[z]^2)/eps^2 - 
     (
       (
        0.000380964185232426501159966566553232802819230921174936252`26.534354\
105175584 - 
        0.0000629912781898427523133243216573509477714294298722374437`25.80353\
1615260987*I)*pref*Qc*z^4*col[3]*Log[z]^2)/eps - 
     (0.0010799481941687124840347037306266475`24.697677987438812 - 
       0.00184214493550740137876299571780164123`25.123154065929782*I)*pref*Qc*
      z^5*col[3]*Log[z]^2 - 
     (
       0.0000267343287882404562217520397581215989000450088541900594`26.917439\
423774884*pref*Qc*z^5*col[3]*Log[z]^2)/eps^2 - 
     (
       (
        0.0003346246819994763770422630309724886928024200026980876288`25.86434\
905382791 - 
        0.0000839883709197903364177657622098012793553040451229304331`25.35593\
1849215544*I)*pref*Qc*z^5*col[3]*Log[z]^2)/eps - 
     (0.00248376830167187751533063155276871875`24.400764175775777 - 
       0.00234041761104057418710811579180048307`24.571942793173587*I)*pref*Qc*
      z^6*col[3]*Log[z]^2 - 
     (
       0.0000467850753794207983880660695767127958710268577030435266`26.651890\
058781625*pref*Qc*z^6*col[3]*Log[z]^2)/eps^2 - 
     ((0.0005104028937821573767002826923821382`25.42572713758324 - 
        0.0001469796491096330887310900838671522285551883614848811008`25.00496\
5822266758*I)*pref*Qc*z^6*col[3]*Log[z]^2)/eps - 
     (0.00608750536443133322988248754388560684`24.124972535742227 - 
       0.00524861327385824053060993483569521679`24.259448158012077*I)*pref*Qc*
      z^7*col[3]*Log[z]^2 - 
     (
       0.0000962435836376656423983073431292377613298866105753779998`26.425712\
28932728*pref*Qc*z^7*col[3]*Log[z]^2)/eps^2 - 
     ((0.00100230817816940361869094361630306179`25.090924835977 - 
        0.00030235813531124521110395674395528459`24.710049725080193*I)*pref*
       Qc*z^7*col[3]*Log[z]^2)/eps - 
     (0.01542492249616192494872990157834166778`23.85696285465679 - 
       0.01259025174619220615739076653472626872`23.967864475500257*I)*pref*Qc*
      z^8*col[3]*Log[z]^2 - 
     (
       0.0002205582125029837638294543280045031931294232308388570678`26.229195\
95873705*pref*Qc*z^8*col[3]*Log[z]^2)/eps^2 - 
     ((0.00227537781911627968650204592669927086`24.814455691057884 - 
        0.00069290406008827027544656753823086049`24.45170966893076*I)*pref*Qc*
       z^8*col[3]*Log[z]^2)/eps - 
     (0.04114195884039154510615876446102071751`23.604234349269504 - 
       0.0332845660022034863494697423072779676`23.709784929415836*I)*pref*Qc*
      z^9*col[3]*Log[z]^2 - 
     (
       0.000546144145245483605672934526487341237611083915077029984`26.0543859\
43731145*pref*Qc*z^9*col[3]*Log[z]^2)/eps^2 - 
     ((0.00567499630139033347428891772350590431`24.574111955401776 - 
        0.00171576243450428830110578628514308313`24.21815293652944*I)*pref*Qc*
       z^9*col[3]*Log[z]^2)/eps - 
     (0.11451826846545367771404314171562880187`23.362629439585813 - 
       0.09217262254483039170734844027499262701`23.462999923323494*I)*pref*Qc*
      z^10*col[3]*Log[z]^2 - 
     (
       0.001433628381269394464891453132029270759548514490170474496`25.8967704\
38102806*pref*Qc*z^10*col[3]*Log[z]^2)/eps^2 - 
     ((0.01512158085091208997859258520958060271`24.357582720508923 - 
        0.00450387639057375679040268899850059325`24.001788539703476*I)*pref*
       Qc*z^10*col[3]*Log[z]^2)/eps - 
     (
       0.0002223251617983856970811490275502245989241096918389072806`27.201548\
250132205 - 
       0.0003250017697515461886230083609730380014324709623668965879`27.326018\
524386445*I)*pref*Qc*z*col[4]*Log[z]^2 - 
     (
       0.00004010149318236068433262805963718239899151485099077448`29.30102999\
5663978*pref*Qc*z*col[4]*Log[z]^2)/eps^2 + 
     (
       (
        0.0006544140644507449425474638120628389153421860246011217053`28.84192\
486065855 - 
        0.0005039302255187420185065945732588076342653555224662539901`28.88479\
6044783883*I)*pref*Qc*z*col[4]*Log[z]^2)/eps + 
     (
       0.0021266544476890779530469837972749467628485752950653426363`27.279576\
26013395 - 
       0.0052895487987641741300315445313674848679399349934741139609`27.818914\
34137128*I)*pref*Qc*z^2*col[4]*Log[z]^2 + 
     (
       (
        0.000020050746591180342166314029818591199495857673840296276`28.738646\
749921916 - 
        0.0001259825563796855046266486433147019085666536568260862345`29.39794\
0008672037*I)*pref*Qc*z^2*col[4]*Log[z]^2)/eps^2 - 
     (
       (
        0.0003219779740046475476501054628225940572222370991563202141`27.91102\
5703896517 - 
        0.000440938947328899266193270251601456679982984509614294243`28.121747\
494428625*I)*pref*Qc*z^2*col[4]*Log[z]^2)/eps - 
     (
       0.0122667598355951568657314702614528954325675267794364244802`27.458805\
348702324 + 
       0.0034474758907290364221416371249505358162509056144464977122`27.096333\
75503556*I)*pref*Qc*z^3*col[4]*Log[z]^2 - 
     (
       0.0000267343287882404562217520397581215993276765673271829752`28.474955\
192963154*pref*Qc*z^3*col[4]*Log[z]^2)/eps^2 - 
     (
       (
        0.0002807104522765247903283964174602767929408290436474531558`27.48971\
4336748293 + 
        0.0012598255637968550462664864331470190842166684531704507507`28.09431\
8990632217*I)*pref*Qc*z^3*col[4]*Log[z]^2)/eps + 
     (
       0.0003967861229023658415205920211563121831231854812017459201`25.310700\
667391824 + 
       0.0034050285377064998889369202762556932598130499676849307647`26.428991\
357784646*I)*pref*Qc*z^4*col[4]*Log[z]^2 - 
     (
       0.0000200507465911803421663140298185911969709818488488534671`27.822989\
686797076*pref*Qc*z^4*col[4]*Log[z]^2)/eps^2 - 
     (
       (
        0.0004700786145265613552324733657469714347073595508802300227`27.06003\
0941437496 - 
        0.0000629912781898427523133243216573509578987458674576279018`26.21096\
802461724*I)*pref*Qc*z^4*col[4]*Log[z]^2)/eps - 
     (0.00134336223172914634021931362438141644`25.185196602827144 - 
       0.00317161085685858257897587959544762056`25.748949070260533*I)*pref*Qc*
      z^5*col[4]*Log[z]^2 - 
     (
       0.0000267343287882404562217520397581216018387808859099088294`27.473999\
081083917*pref*Qc*z^5*col[4]*Log[z]^2)/eps^2 - 
     (
       (
        0.0004437898578847915732810838599848185335308762380284293507`26.41709\
632605623 - 
        0.000083988370919790336417765762209801268887754799600167714`25.745094\
73762392*I)*pref*Qc*z^5*col[4]*Log[z]^2)/eps - 
     (0.0029089881639818656787684167920148675`24.859781794743544 - 
       0.00463412835580853163713057406806096008`25.252469970495397*I)*pref*Qc*
      z^6*col[4]*Log[z]^2 - 
     (
       0.0000467850753794207983880660695767128046872344888701998363`27.209769\
812691203*pref*Qc*z^6*col[4]*Log[z]^2)/eps^2 - 
     (
       (
        0.0006956717922846637383170243279059208717983820397810436014`25.98542\
955706158 - 
        0.0001469796491096330887310900838671522279617114108534900075`25.38390\
911454542*I)*pref*Qc*z^6*col[4]*Log[z]^2)/eps - 
     (0.00748296598659311640658683071904476196`24.60199686911339 - 
       0.00831849221657866849566721924969285592`24.839184956064198*I)*pref*Qc*
      z^7*col[4]*Log[z]^2 - 
     (
       0.0000962435836376656423983073431292377583911507335196592299`26.984088\
839039174*pref*Qc*z^7*col[4]*Log[z]^2)/eps^2 - 
     ((0.0013787275275078292422932123360974139`25.650479903828344 - 
        0.00030235813531124521110395674395528457`25.08315249678966*I)*pref*Qc*
       z^7*col[4]*Log[z]^2)/eps - 
     (0.01939183286339066147486271978127967032`24.340656499835557 - 
       0.02031169477341685631569343354279790158`24.55193826430719*I)*pref*Qc*
      z^8*col[4]*Log[z]^2 - 
     (
       0.0002205582125029837638294543280045031960681591078945758377`26.787478\
641936932*pref*Qc*z^8*col[4]*Log[z]^2)/eps^2 - 
     ((0.00313360433307346820970237161117937848`25.370866624054838 - 
        0.0006929040600882702754465675382308605`24.821420552025952*I)*pref*Qc*
       z^8*col[4]*Log[z]^2)/eps - 
     (0.05280544637373203611162477011412955726`24.093734785687612 - 
       0.04950074686220745879366143048492128264`24.25523439507429*I)*pref*Qc*
      z^9*col[4]*Log[z]^2 - 
     (
       0.0005461441452454836056729345264873412493660274232999050637`26.612207\
465203493*pref*Qc*z^9*col[4]*Log[z]^2)/eps^2 - 
     ((0.00779618115122770283560790450048798858`25.126231549759847 - 
        0.00171576243450428830110578628514308314`24.58603418297851*I)*pref*Qc*
       z^9*col[4]*Log[z]^2)/eps - 
     (0.14928465865926818808637126680334733584`23.85553802056251 - 
       0.13444456780982524798155895554799764242`23.99677219816033*I)*pref*Qc*
      z^10*col[4]*Log[z]^2 - 
     (
       0.001433628381269394464891453132029270771504298324259024175`26.4538182\
9556918*pref*Qc*z^10*col[4]*Log[z]^2)/eps^2 - 
     ((0.02068795277571733145030075817283005528`24.905053772540235 - 
        0.00450387639057375679040268899850059322`24.368880824924904*I)*pref*
       Qc*z^10*col[4]*Log[z]^2)/eps + 
     (
       0.0001871403015176831935522642783068511952932688885788869171`27.744802\
022594087 + 
       0.0002519651127593710092532972866294038171333054621084458831`28.096284\
93939958*I)*pref*Qc*z*col[3]*Log[z]^3 + 
     (
       0.0000401014931823606843326280596371823989915147125484276807`28.613816\
528918463*pref*Qc*z*col[3]*Log[z]^3)/eps + 
     (
       0.0024170455994339613741685455370702552631558958827225777393`28.091501\
74096276 - 
       0.0002099709272994758410444144055245031809446473800065938594`27.146421\
372943802*I)*pref*Qc*z^2*col[3]*Log[z]^3 - 
     (
       0.0000133671643941202281108760198790607996638382836635914876`28.853871\
96432176*pref*Qc*z^2*col[3]*Log[z]^3)/eps^2 + 
     (
       (
        0.000026734328788240456221752039758121599327409022099999384`27.558632\
800794737 + 
        0.0004619360400588468502977116921539069980777302962038933979`28.72018\
3999492217*I)*pref*Qc*z^2*col[3]*Log[z]^3)/eps + 
     (
       0.0002889549624307445974530218144398768963103952732166022033`26.789681\
772080478 + 
       0.0019970568196483479992668747903219413605019499461474723068`27.624457\
621258266*I)*pref*Qc*z^3*col[3]*Log[z]^3 - 
     (
       0.0001069373151529618248870081590324864007317587370926752372`27.607303\
046740334*pref*Qc*z^3*col[3]*Log[z]^3)/eps + 
     (
       0.0006031932932846752935032803970426185848299502291606456715`26.448409\
852269783 - 
       0.0003989447618690040979843873704965560447267720313823156208`26.368088\
46312955*I)*pref*Qc*z^4*col[3]*Log[z]^3 + 
     (
       0.0000267343287882404562217520397581215970626548938929995037`26.457341\
420294767*pref*Qc*z^4*col[3]*Log[z]^3)/eps + 
     (
       0.000530082330251278823641294610537422157729804752747757568`25.7382212\
1262754 - 
       0.0002519651127593710092532972866294038106299010378704617472`25.556704\
387403418*I)*pref*Qc*z^5*col[3]*Log[z]^3 + 
     (
       0.0000356457717176539416290027196774954725890152699257898044`26.000434\
74644135*pref*Qc*z^5*col[3]*Log[z]^3)/eps + 
     (0.00075872891491311218846191327094096816`25.225214741459144 - 
       0.00027762822609597361204761460286017643`24.966174282858972*I)*pref*Qc*
      z^6*col[3]*Log[z]^3 + 
     (
       0.0000623801005058943978507547594356170699922270598608765131`25.642473\
575245592*pref*Qc*z^6*col[3]*Log[z]^3)/eps + 
     (0.00155920334277758677925876842735027622`24.858965411396447 - 
       0.00040314418041499361480527565860704611`24.483069617512356*I)*pref*Qc*
      z^7*col[3]*Log[z]^3 + 
     (
       0.0001283247781835541898644097908389836829656129805023973732`25.342744\
584406336*pref*Qc*z^7*col[3]*Log[z]^3)/eps + 
     (0.00361124501923485065293863551350112951`24.535856779036237 - 
       0.00069290406008827027544656753823086051`24.0642192609874*I)*pref*Qc*
      z^8*col[3]*Log[z]^3 + 
     (0.0002940776166706450184392724373393376`25.080588672099356*pref*Qc*z^8*
       col[3]*Log[z]^3)/eps + 
     (0.00920659844000308688298571599243058711`24.246210298224156 - 
       0.00133448189350333534530450044400017577`23.687620188077716*I)*pref*Qc*
      z^9*col[3]*Log[z]^3 + 
     (0.00072819219366064480756391270198312165`24.84379248279158*pref*Qc*z^9*
       col[3]*Log[z]^3)/eps + 
     (0.02490139984808091000146357718252514687`23.974221164263547 - 
       0.00278811395606946848929690271335751008`23.34023872421783*I)*pref*Qc*
      z^10*col[3]*Log[z]^3 + 
     (0.00191150450835919261985527084270569434`24.62453360182123*pref*Qc*z^10*
       col[3]*Log[z]^3)/eps - 
     (
       0.0006199303056710298728348225242095268718821080343703562125`28.586769\
36479132 - 
       0.0000839883709197903364177657622098012723777703558082132617`27.945859\
98981688*I)*pref*Qc*z*col[4]*Log[z]^3 - 
     (
       (
        0.0000133671643941202281108760198790607996637047010041602917`28.46220\
009053409 + 
        0.0001679767418395806728355315244196025447555382091014483124`29.30102\
9995663978*I)*pref*Qc*z*col[4]*Log[z]^3)/eps - 
     (
       0.0002832367928728607547850169626659815388155201317299681909`27.591118\
465131814 - 
       0.000444287406929676741878732502496884423277462408983115627`27.8629531\
3674575*I)*pref*Qc*z^2*col[4]*Log[z]^3 - 
     (
       0.0000133671643941202281108760198790607996638382836635914876`29.397940\
008672037*pref*Qc*z^2*col[4]*Log[z]^3)/eps^2 + 
     (
       (
        0.00002673432878824045622175203975812159932754268655987811`27.9453903\
32550456 + 
        0.0002939592982192661774621801677343044533221920871024450855`29.05808\
199394779*I)*pref*Qc*z^2*col[4]*Log[z]^3)/eps - 
     (
       0.0001730305168794451749907840351011759067540687600864258161`26.939972\
472954793 - 
       0.0031915580949520327838750989639724483552786085405348321731`28.246934\
534464014*I)*pref*Qc*z^3*col[4]*Log[z]^3 - 
     (
       0.0001069373151529618248870081590324863938896538015247885746`28.036212\
17265444*pref*Qc*z^3*col[4]*Log[z]^3)/eps + 
     (
       0.0008313633632898664094514280141449202910541495631287340555`26.964069\
148480128 - 
       0.0006089156891684799390288017760210592243930033480265440717`26.943556\
142782935*I)*pref*Qc*z^4*col[4]*Log[z]^3 + 
     (
       0.0000267343287882404562217520397581216011744879753789132217`26.850936\
82731478*pref*Qc*z^4*col[4]*Log[z]^3)/eps + 
     (
       0.0007803082215067683159723876604401741769039605485868645524`26.276389\
456429584 - 
       0.0003919457309590215699495735569790726063719015093496055166`26.131686\
933445174*I)*pref*Qc*z^5*col[4]*Log[z]^3 + 
     (
       0.0000356457717176539416290027196774954624973897119722550116`26.376634\
876287216*pref*Qc*z^5*col[4]*Log[z]^3)/eps + 
     (0.00118736808211749397356658663469064012`25.786853494723484 - 
       0.0004409389473288992661932702516014566782868674549708226559`25.546718\
283257956*I)*pref*Qc*z^6*col[4]*Log[z]^3 + 
     (
       0.0000623801005058943978507547594356170644222813898170214421`26.009962\
696765278*pref*Qc*z^6*col[4]*Log[z]^3)/eps + 
     (0.00226134696440113075881131561808716714`25.385423734857675 - 
       0.00065510929317436462405857294523644992`25.0723804686589*I)*pref*Qc*
      z^7*col[4]*Log[z]^3 + 
     (
       0.0001283247781835541898644097908389836733164177939052031332`25.705634\
85547444*pref*Qc*z^7*col[4]*Log[z]^3)/eps + 
     (0.00528874208358220667197010617425563504`25.06470698227137 - 
       0.00115484010014711712574427923038476748`24.664466334414747*I)*pref*Qc*
      z^8*col[4]*Log[z]^3 + 
     (
       0.0002940776166706450184392724373393375885384673179801856376`25.441213\
97623326*pref*Qc*z^8*col[4]*Log[z]^3)/eps + 
     (0.01304837351780166597706997618890970502`24.75899816037571 - 
       0.00228768324600571773480771504685744418`24.300619241944283*I)*pref*Qc*
      z^9*col[4]*Log[z]^3 + 
     (0.00072819219366064480756391270198312166`25.203626215275783*pref*Qc*z^9*
       col[4]*Log[z]^3)/eps + 
     (0.03495296446824213203940224706530616862`24.480879842300812 - 
       0.00493281699919982886567913556978636404`23.967672710986697*I)*pref*Qc*
      z^10*col[4]*Log[z]^3 + 
     (0.00191150450835919261985527084270569436`24.984556681312608*pref*Qc*
       z^10*col[4]*Log[z]^3)/eps - 
     0.0000100253732955901710831570149092955997478778943609107097`27.94308993\
4487602*pref*Qc*z*col[3]*Log[z]^4 - 
     (
       0.0000367597020838306273049090546674171990753661994761296493`27.714848\
301768907 + 
       0.0006824055137232964833943468179546353380693015252390949547`28.957672\
14117811*I)*pref*Qc*z^2*col[3]*Log[z]^4 + 
     (
       0.0000467850753794207983880660695767127988234339928225702066`28.915679\
114299962*pref*Qc*z^2*col[3]*Log[z]^4)/eps + 
     (
       0.0002391237186059285250945599111698654162088086215393536234`28.113285\
633020492 + 
       0.0000139980618199650560696276270349668787296281840917873598`28.265212\
247719838*I)*pref*Qc*z^3*col[3]*Log[z]^4 - 
     0.0000517977620272158839296445770313605986976090445898940316`26.88983403\
9369585*pref*Qc*z^4*col[3]*Log[z]^4 - 
     0.0000467850753794207983880660695767127988233030509373051955`26.20410674\
7216255*pref*Qc*z^5*col[3]*Log[z]^4 - 
     0.0000688780276419250642935417135434938427075028086838976705`25.71231515\
9250366*pref*Qc*z^6*col[3]*Log[z]^4 - 
     0.0001283247781835541898644097908389836767986849759709699615`25.31369824\
965761*pref*Qc*z^7*col[3]*Log[z]^4 - 
     0.00027569776562872970478681791000562899`24.971216790400895*pref*Qc*z^8*
      col[3]*Log[z]^4 - 
     0.00065233884015432764010933846219321314`24.66640937123444*pref*Qc*z^9*
      col[3]*Log[z]^4 - 
     0.00165549944027537217969608278341475315`24.388578573608754*pref*Qc*z^10*
      col[3]*Log[z]^4 + 
     (
       0.0000167089554926502851385950248488259995796976627227484748`28.482399\
608456983 + 
       0.0002519651127593710092532972866294038171333075348270830158`29.412287\
89887246*I)*pref*Qc*z*col[4]*Log[z]^4 - 
     (
       0.0000133671643941202281108760198790607996638382836635914876`29.301029\
995663978*pref*Qc*z*col[4]*Log[z]^4)/eps + 
     (
       0.0000153045218919888814835983319028584106934902010703601015`27.767030\
656919097 - 
       0.0003359534836791613456710630488392050895110687872723439233`29.193377\
74048035*I)*pref*Qc*z^2*col[4]*Log[z]^4 + 
     (
       0.000033417910985300570277190049697651999159595709158978719`29.3010299\
95663978*pref*Qc*z^2*col[4]*Log[z]^4)/eps + 
     (
       0.0003341791098530057027719004969765199915959403835323023562`28.671462\
898823222 + 
       0.0000209970927299475841044414405524503180944422761376810394`29.778798\
978406222*I)*pref*Qc*z^3*col[4]*Log[z]^4 - 
     0.0000685067175198661690682396018801865982771712037759063728`27.40839252\
4800444*pref*Qc*z^4*col[4]*Log[z]^4 - 
     0.0000579243790411876551471294194759301318768944463127597936`26.69114839\
5329783*pref*Qc*z^5*col[4]*Log[z]^4 - 
     0.0000818738819139863971791156217592473979461424093418862234`26.18033942\
6708425*pref*Qc*z^6*col[4]*Log[z]^4 - 
     0.000148375524774734532030723820657574876260528453182719673`25.768908685\
35185*pref*Qc*z^7*col[4]*Log[z]^4 - 
     0.000312457467712560332091726964673046190947153875117801472`25.417161314\
7318*pref*Qc*z^8*col[4]*Log[z]^4 - 
     0.00072819219366064480756391270198312166`25.105313715104195*pref*Qc*z^9*
      col[4]*Log[z]^4 - 
     0.00182616948566458580646887482294204728`24.82193453783605*pref*Qc*z^10*
      col[4]*Log[z]^4 - 
     0.0000715143295085432203931867063529752782015348176002144602`29.66577179\
7793067*pref*Qc*z^2*col[3]*Log[z]^5 + 
     8.911442929413485407250679919373866442558855775727658`29.39794000867204*^\
-7*pref*Qc*z^3*col[3]*Log[z]^5 + 
     0.0000240608959094164105995768357823094393949089105944646782`30.*pref*Qc*
      z*col[4]*Log[z]^5 - 
     0.0000414382096217727071437156616250884789578986793571336126`30.*pref*Qc*
      z^2*col[4]*Log[z]^5 + 
     1.3367164394120228110876019879060799663838283663591488`30.*^-6*pref*Qc*
      z^3*col[4]*Log[z]^5;
B5to6 = 
    (
       0.001395490072911968647245536530431846609878698006218470002`27.6173340\
41770615 + 
       0.0026797266204588736968610994500295840190415794960662930872`27.966304\
382697654*I)*pref*Qc*col[5] + 
     (
       2.227860732353371351812669979843466610639713943931885`28.56863623584101\
*^-6*pref*Qc*col[5])/eps^3 + 
     (
       (
        0.0000305282368964035857209849100984554325337661120846410181`28.38715\
63420048 + 
        0.0000209970927299475841044414405524503180944427848663842742`28.52068\
303992827*I)*pref*Qc*col[5])/eps^2 + 
     (
       (
        0.0002183635129201657164655655762931383833096929849314380331`28.02852\
0907237283 + 
        0.0002877218542823711241827595890090209607949031593926669758`28.29851\
0036219955*I)*pref*Qc*col[5])/eps + 
     (0.02558758119500058221434084977490965205`27.262319589648737 - 
       0.052730888336784932646826788144780295465898163894394166416`27.5537121\
55123936*I)*pref*Qc*z*col[5] - 
     (
       (
        0.0004138051053565808365516954542397445213929979378953489356`28.30969\
8244929738 - 
        0.0007558953382781130277598918598882114488185093284010445095`28.66880\
800147984*I)*pref*Qc*z*col[5])/eps^2 - 
     (
       (
        0.0068496332218749205169980369517239607472826037345900248011`28.02991\
0975232866 + 
        0.0076817248491435896436154647643701510846122919602152884875`28.06407\
90146995*I)*pref*Qc*z*col[5])/eps - 
     (0.13301337815797680997804762342675460657`27.154418493172095 - 
       0.09763856141881238107208423781604985066`27.022321835887595*I)*pref*Qc*
      z^2*col[5] + 
     (
       (
        0.0008495152594204410540748408284505534251124816239085316247`28.08924\
185899345 - 
        0.0016578639905405764142592058684636912699575945898941994488`28.30483\
3498042175*I)*pref*Qc*z^2*col[5])/eps^2 + 
     (
       (
        0.0071205664636642842934259908855189890314370017977168038237`27.27377\
0804727427 + 
        0.0243696613689184887594468567571361169795168207761888707084`27.83339\
3525365594*I)*pref*Qc*z^2*col[5])/eps + 
     (0.28683181281219725243499706126174424757`26.758723140072128 + 
       0.05543522749808966976562987450925235046`26.054817571533782*I)*pref*Qc*
      z^3*col[5] - 
     (
       (
        0.0009769035806849147430715171231505738339389659862775256894`27.64578\
517551064 - 
        0.0000559922472798602242785105081398675205173285689673926744`26.33726\
513029214*I)*pref*Qc*z^3*col[5])/eps^2 + 
     ((0.01752048078102695955880719965967215021`27.040640164129915 - 
        0.03549292523615079271613088245800076096`27.346617791238025*I)*pref*
       Qc*z^3*col[5])/eps - 
     (0.04620579439647860237376036941961153757`25.28295150260703 + 
       0.2228474404587476867394389678301444019`25.966841843367426*I)*pref*Qc*
      z^4*col[5] - 
     (
       (
        0.000738804302527657828521122684807499907478297418979841304`26.935163\
25969865 - 
        0.0003569505764091089297755044893916554094093002916977421484`26.61168\
250576585*I)*pref*Qc*z^4*col[5])/eps^2 - 
     ((0.02351883087744000978676793543846193221`26.5206648673244 + 
        0.01018984634106752894322052911309057794`26.177656715037628*I)*pref*
       Qc*z^4*col[5])/eps + 
     (0.02915542164503330447777262490881429835`24.415055437486046 - 
       0.21294062026640960960229680566054523601`25.273997506306767*I)*pref*Qc*
      z^5*col[5] - 
     (
       (
        0.0009308314207398470235160311079674109508824376933478638899`26.47340\
7543915474 - 
        0.000683105416814294736197828199306383673092482595854212466`26.363940\
380998454*I)*pref*Qc*z^5*col[5])/eps^2 - 
     ((0.02407168435632430490923473989308409072`25.909800355139478 + 
        0.0026569617598855890125430493302457646`24.978585259630396*I)*pref*Qc*
       z^5*col[5])/eps - 
     (0.28358220740403231186769199630062902916`24.73212714382834 + 
       0.30995751760474576922574191953895469432`24.760788542991428*I)*pref*Qc*
      z^6*col[5] - 
     (
       (
        0.0015407688323057446751438029189074986048319714857639215104`26.12716\
1759222922 - 
        0.001432001724182425235922906245677111690991202087399849984`26.138912\
651483448*I)*pref*Qc*z^6*col[5])/eps^2 - 
     ((0.03813698745756424452728275003193129644`25.48984630154695 + 
        0.0019723933950877433718572885523250887`24.232137514373534*I)*pref*Qc*
       z^6*col[5])/eps - 
     (0.33937937766478725527031766690544067664`24.131417808958062 + 
       0.57166226157383060815207937041170692229`24.342393406468076*I)*pref*Qc*
      z^7*col[5] - 
     ((0.00301549947604526397632410520773764445`25.844689737553438 - 
        0.00330386254521049529085656861172726834`25.94466511154487*I)*pref*Qc*
       z^7*col[5])/eps^2 - 
     ((0.07930717119363531237046912146832333969`25.184263447876674 + 
        0.00195429392936232781157168730528542027`23.603062765028586*I)*pref*
       Qc*z^7*col[5])/eps - 
     (1.2068048721758546022650048175605369367`23.994481222581346 + 
       1.29275599419738163667902796472860147856`24.003486409049216*I)*pref*Qc*
      z^8*col[5] - 
     ((0.00661086414223521305195823387058965855`25.60362708970116 - 
        0.00821716224678705859264433766153344997`25.773153098200595*I)*pref*
       Qc*z^8*col[5])/eps^2 - 
     ((0.19049487031094838762490810624118413891`24.93611001462837 - 
        0.00299220035947084626626841260979652652`23.15516747934957*I)*pref*Qc*
       z^8*col[5])/eps - 
     (3.04413677776679155741341842827660598646`23.69862589944553 + 
       3.18413525890536743060072605380817495613`23.692360321352172*I)*pref*Qc*
      z^9*col[5] - 
     ((0.01573221990211341918519442655673864993`25.390931516102665 - 
        0.02166183878404834644056971632663873161`25.619411460051527*I)*pref*
       Qc*z^9*col[5])/eps^2 - 
     ((0.49485729952633551146025695914631797382`24.71664745211227 - 
        0.03229549246072597311195963643927583666`23.548373541107075*I)*pref*
       Qc*z^9*col[5])/eps - 
     (9.34875563399188587107214500525466870325`23.47796769713591 + 
       8.28679692969235173153752956599310224914`23.39554092990432*I)*pref*Qc*
      z^10*col[5] - 
     ((0.03983927375011759341016916900734073917`25.199026384491937 - 
        0.05978627195692796738629661615169134133`25.47939190848691*I)*pref*Qc*
       z^10*col[5])/eps^2 - 
     ((1.35150885260313483113967300824711889847`24.513478434385124 - 
        0.15676578431828534776680681484258307255`23.588481173489676*I)*pref*
       Qc*z^10*col[5])/eps - 
     (
       0.0021665300663351001593055414792947869063504018667949263285`28.206998\
675815854 - 
       0.0067586762916537109541107777311116499081453066207368730259`28.749433\
613634007*I)*pref*Qc*col[6] + 
     (
       8.9114429294134854072506799193738664425588557757275399`29.522878745280\
337*^-6*pref*Qc*col[6])/eps^3 + 
     (
       (
        0.0001296680394861286108766487242014896967071326968072249713`29.36234\
4037775586 + 
        0.0000839883709197903364177657622098012723777689571007826801`29.46738\
695796034*I)*pref*Qc*col[6])/eps^2 + 
     (
       (
        0.0004532605779812044334080228179881464558007839759209228174`28.71808\
119436849 + 
        0.0012220924807650386168304036935930601166841703614480314826`29.28797\
9235251257*I)*pref*Qc*col[6])/eps + 
     (
       0.0252752207585046908757350559873681255533122302704380641845`27.738762\
374083056 - 
       0.0427302023330023798269582033681100308695149481115477816672`27.940789\
26486659*I)*pref*Qc*z*col[6] - 
     (
       0.0008950230235449090485432321698859333092905746597151813728`29.185007\
76716867*pref*Qc*z*col[6])/eps^2 - 
     (
       (
        0.0032908317107664826477657997002885985326596421533691027044`28.28830\
9944461297 + 
        0.0091511070897560157495697963401488032561822400332749547805`28.67727\
748584998*I)*pref*Qc*z*col[6])/eps - 
     (0.15558841342237122298588427387434680646`27.683435798450468 - 
       0.01769665300504602376349202806579554642`26.73654259899366*I)*pref*Qc*
      z^2*col[6] + 
     (
       (
        0.001615807201814299627690208661749134001601289767547537724`28.834282\
961434297 - 
        0.000524020983123406872619368078631374097477488044174671721`28.272421\
197452875*I)*pref*Qc*z^2*col[6])/eps^2 - 
     (
       (
        0.0074688982595282984789420018022473442111947652224082167891`27.77566\
5897039453 - 
        0.0253865799907426951041455856278616489917206220147939267343`28.33911\
3995779627*I)*pref*Qc*z^2*col[6])/eps + 
     (0.2123082883848607464811149888395228513`27.080409416400247 + 
       0.21958384711838972379568087684793440412`27.10216926847054*I)*pref*Qc*
      z^3*col[6] - 
     (
       (
        0.0008432319367437124619627569243599658511272001474205523071`28.08794\
0246914773 + 
        0.000447937978238881794228084065118940128442975959064586918`27.772625\
1181598*I)*pref*Qc*z^3*col[6])/eps^2 + 
     (
       (
        0.0344939427945477964980650737428350817850580687704188308052`27.82805\
245021949 - 
        0.0255403032821556378506256396361393102344575040729198942697`27.69616\
8006431133*I)*pref*Qc*z^3*col[6])/eps + 
     (0.16131039752437629950473932973818927074`26.272793287933737 - 
       0.18387947417341548785240945978233256612`26.329083003125053*I)*pref*Qc*
      z^4*col[6] - 
     (
       (
        0.0007488296758232479996042796997167955225721437879730603806`27.45212\
2397514124 + 
        0.0000209970927299475841044414405524503251086152397208999262`25.91570\
2530885543*I)*pref*Qc*z^4*col[6])/eps^2 - 
     (
       (
        0.0147692149675097130980825008574021024271609965528192385025`26.81399\
2224840543 + 0.01883799245295315523225003123214085433`26.937525667157562*I)*
       pref*Qc*z^4*col[6])/eps + 
     (0.11030140748851143977782606879838916562`25.433095718321255 - 
       0.25124103386405603655149246932339794098`25.784722766814944*I)*pref*Qc*
      z^5*col[6] - 
     (
       (
        0.0010030141084680962553147616153143392686793831031344845082`27.02014\
0927358774 - 
        0.000179175191295552717691233626047576056456589833372158512`26.318198\
95430995*I)*pref*Qc*z^5*col[6])/eps^2 - 
     ((0.01839781119129919444134493634539818732`26.288486813462995 + 
        0.01516255494712999080223078925151432672`26.229188083822642*I)*pref*
       Qc*z^5*col[6])/eps - 
     (0.00725750093796384546671883368939688828`23.572788416456255 + 
       0.432587424992634016682600365087305106`25.33657254559121*I)*pref*Qc*
      z^6*col[6] - 
     (
       (
        0.0017238989845051918002628043912506315737154117367591745162`26.69001\
9993362597 - 
        0.00055012382952462670353636574247419833213352230616223441`26.2596080\
76910673*I)*pref*Qc*z^6*col[6])/eps^2 - 
     ((0.03299344060328087800937605821464343134`25.92229286656823 + 
        0.02164793441695194903074447162727026726`25.766766970122625*I)*pref*
       Qc*z^6*col[6])/eps - 
     (0.08893303016267500114239536237227274774`23.97426001424377 + 
       0.83351838442054711316242707180896410674`24.928755459885284*I)*pref*Qc*
      z^7*col[6] - 
     (
       (
        0.0034669277135838385370971182219390691741138784409215827968`26.41806\
1249020568 - 
        0.0014897137333430240242328281479955608515617549671800504321`26.13547\
3708793498*I)*pref*Qc*z^7*col[6])/eps^2 - 
     ((0.07119096577347718055816675075604969422`25.632660061483012 + 
        0.03809197061465436082558126024436251802`25.386938986752135*I)*pref*
       Qc*z^7*col[6])/eps - 
     (0.4626612232517115838132631356758004497`23.994212777451644 + 
       1.8485499631293853443913702648957989969`24.57275371605823*I)*pref*Qc*
      z^8*col[6] - 
     ((0.00776468912881196945628595717222187452`26.184044604379743 - 
        0.00405973788625743693996493243214828698`26.00392142158048*I)*pref*Qc*
       z^8*col[6])/eps^2 - 
     ((0.17099392035984949456472090714790775318`25.38426083498545 + 
        0.0752254576185232320536092591348491144`25.049298115717455*I)*pref*Qc*
       z^8*col[6])/eps - 
     (1.50145428741811557101833118744257474094`23.79928681155909 + 
       4.4995676221873185141921674835379204377`24.247867123446557*I)*pref*Qc*
      z^9*col[6] - 
     ((0.01880736789756266842454933796805915606`25.976080708754633 - 
        0.0113672641770226166339349986157802328`25.87632537628457*I)*pref*Qc*
       z^9*col[6])/eps^2 - 
     ((0.44136874336907122020600696641910615674`25.161753013672815 + 
        0.15990516506194402456830182664156765156`24.73669090449168*I)*pref*Qc*
       z^9*col[6])/eps - 
     (4.93006314401190202693239204965135604144`23.599184710641037 + 
       11.68665874105209937505757564297168566502`23.94167655265539*I)*pref*Qc*
      z^10*col[6] - 
     ((0.04835186595527604382054961492403748662`25.78712150796326 - 
        0.03276301361348542664388048216068778194`25.754779254954958*I)*pref*
       Qc*z^10*col[6])/eps^2 - 
     ((1.20092681523854527045142854336162432346`24.956684995073076 + 
        0.35684890029780650353629176408795551568`24.43926091674811*I)*pref*Qc*
       z^10*col[6])/eps - 
     (
       0.0003281814493030014915877787700173380115347752302487273472`25.814148\
88537713 + 
       0.0201069049785303182386892023570263169668506933802883463555`27.697002\
3485676*I)*pref*Qc*z*col[5]*Log[z] + 
     (
       (
        0.0002406089590941641059957683578230943930391409567434293048`28.64410\
705720545 + 
        0.0005039302255187420185065945732588076342666146273043451539`28.82390\
8740944315*I)*pref*Qc*z*col[5]*Log[z])/eps^2 - 
     (
       (
        0.0054254696314537572195223667772116119298087145305917688253`28.30535\
6962115656 + 
        0.0010882234814561434534642831680078811051897868847596197577`27.77916\
7986412507*I)*pref*Qc*z*col[5]*Log[z])/eps + 
     (0.01922120022363468620466208496263632079`26.738849529087904 + 
       0.03538194219629755503564854294244483688`27.06128969779831*I)*pref*Qc*
      z^2*col[5]*Log[z] - 
     (
       (
        0.0010554289962743517858737444084346629052562330702986413701`28.50674\
7955415435 + 
        0.0005039302255187420185065945732588076342678743851599480617`28.37622\
9219263212*I)*pref*Qc*z^2*col[5]*Log[z])/eps^2 + 
     (
       (
        0.0100899174661855183758948759164628448486858988444588625006`27.85109\
6933723195 + 
        0.0000730366569921751793697110743436341841900108402172816494`25.74862\
2995386818*I)*pref*Qc*z^2*col[5]*Log[z])/eps + 
     (0.01908662345296235976444344997433822646`26.031864290106046 - 
       0.10832689923192277363496738356924451495`26.853148415148322*I)*pref*Qc*
      z^3*col[5]*Log[z] + 
     (
       (
        0.0000178228858588269708145013598387477347052976020091240666`26.32880\
1122406453 + 
        0.0003359534836791613456710630488392050895110834285022574146`28.00436\
4805402457*I)*pref*Qc*z^3*col[5]*Log[z])/eps^2 - 
     (
       (
        0.0210321862054864276735435633597204891210122101209805357056`27.55608\
515967958 + 
        0.0112264455796119749678413568820434367347489021776923204999`27.41614\
6807431424*I)*pref*Qc*z^3*col[5]*Log[z])/eps - 
     (0.06284258980942637006802236641833809739`25.858448121035575 - 
       0.07237042901030627689752573146878736173`25.999495592971243*I)*pref*Qc*
      z^4*col[5]*Log[z] + 
     (
       (
        0.0001136208973500219389424461689720167998960985514873950892`26.58023\
8352477455 + 
        0.0002519651127593710092532972866294038143136791914298689899`27.26428\
413808878*I)*pref*Qc*z^4*col[5]*Log[z])/eps^2 - 
     ((0.00247833079134978117812272206755689212`26.008113257802794 - 
        0.00917223000753210298962350261466204729`26.664486862203947*I)*pref*
       Qc*z^4*col[5]*Log[z])/eps - 
     (0.04907190402222554307523058772186257636`25.078051461534947 + 
       0.05370805569954166219388850952147170365`25.19725413209449*I)*pref*Qc*
      z^5*col[5]*Log[z] + 
     (
       (
        0.0002174392074776890439369165900327223347564753845220920812`26.34532\
6075025408 + 
        0.0003359534836791613456710630488392050847719936295545857299`26.90310\
0482800042*I)*pref*Qc*z^5*col[5]*Log[z])/eps^2 + 
     ((0.00001180390699936346538792359725380531`23.075231427560066 + 
        0.00771293206280074589436482249626675018`25.963782646372696*I)*pref*
       Qc*z^5*col[5]*Log[z])/eps - 
     (0.07094141476606020881043445117406716014`24.559841432323793 - 
       0.13113182838130780347245994770827116907`24.910338441675265*I)*pref*Qc*
      z^6*col[5]*Log[z] + 
     (
       (
        0.0004558203058394997785808722778759732704006847551622310731`26.12437\
7987513732 + 
        0.0005879185964385323549243603354686089079018804521516110295`26.63997\
9668983724*I)*pref*Qc*z^6*col[5]*Log[z])/eps^2 + 
     ((0.00005860354787742376463092086354117513`23.156953912961573 + 
        0.01145699365778679944130812389930934123`25.509110167532466*I)*pref*
       Qc*z^6*col[5]*Log[z])/eps - 
     (0.12341929395910867222849363930459388729`24.11351647839082 - 
       0.05416424176090592452427248777981276429`23.844193484547272*I)*pref*Qc*
      z^7*col[5]*Log[z] + 
     (
       (
        0.0010516521107328417178888059525423376529488784915842465792`25.93347\
368473562 + 
        0.0012094325412449808444158269758211383228115923287308212471`26.42934\
7354688947*I)*pref*Qc*z^7*col[5]*Log[z])/eps^2 - 
     ((0.00065226201804862904159758419983494184`23.580581869840117 - 
        0.02360601149749032849739558160029305935`25.194603832192506*I)*pref*
       Qc*z^7*col[5]*Log[z])/eps - 
     (0.28177274367886710363125710997413126418`23.775953276562568 - 
       0.38512526580108712307248232579038188733`24.004874390184927*I)*pref*Qc*
      z^8*col[5]*Log[z] + 
     ((0.00261560397952853025437172367076393738`25.763920612160643 + 
        0.00277161624035308110178627015292344198`26.250936122645513*I)*pref*
       Qc*z^8*col[5]*Log[z])/eps^2 - 
     ((0.00133499333101538774761373799139533376`23.260661029806016 - 
        0.05739768839592609336977885053608389099`24.948652969304444*I)*pref*
       Qc*z^8*col[5]*Log[z])/eps - 
     (0.69935532350181175104682235710232371032`23.46503681937202 - 
       0.80720850242482110115635895916121564629`23.625171705641016*I)*pref*Qc*
      z^9*col[5]*Log[z] + 
     ((0.00689517743788205167084935533538470285`25.61167527489089 + 
        0.00686304973801715320442314514057233255`26.094670982411547*I)*pref*
       Qc*z^9*col[5]*Log[z])/eps^2 + 
     ((0.00111169998234981521645164905853494721`22.542892527587128 + 
        0.15151048843356958773663641274725112513`24.73426986798095*I)*pref*Qc*
       z^9*col[5]*Log[z])/eps - 
     (1.83881364554552774123052777895542378435`23.169277139047892 - 
       2.64330176332871895870599504158392589924`23.4288549134242*I)*pref*Qc*
      z^10*col[5]*Log[z] + 
     ((0.01903056142196289728064718367760702233`25.472780229238587 + 
        0.01801550556229502716161075599400237293`25.95446542869492*I)*pref*Qc*
       z^10*col[5]*Log[z])/eps^2 + 
     ((0.01964594921166163265348658612577525657`23.145454626164067 + 
        0.41995475559045043956609933095527172322`24.536443145072035*I)*pref*
       Qc*z^10*col[5]*Log[z])/eps + 
     (
       0.0052146711001877337426351175892297609363983577855811696772`27.497311\
683309736 - 
       0.0003688836319364564129773839786456957281764295679609622044`26.417685\
040216313*I)*pref*Qc*z*col[6]*Log[z] + 
     (
       (
        0.0005039302255187420185065945732588076342666146273043451536`29.30102\
9995663978*I)*pref*Qc*z*col[6]*Log[z])/eps^2 - 
     (
       0.0012832477818355418986440979083898367677451828248439648154`28.197424\
875358447*pref*Qc*z*col[6]*Log[z])/eps - 
     (
       0.0322448125621713631795097450519692553113770941266336960003`27.408406\
40247126 - 
       0.026542013428649609098152523647094449122884071547226747726`27.3882786\
1464943*I)*pref*Qc*z^2*col[6]*Log[z] - 
     (
       (
        0.0006945155576331056268800918717000213143319979213122169549`28.78919\
3359988005 + 
        0.0012598255637968550462664864331470190856677963261164654678`29.19336\
3687734934*I)*pref*Qc*z^2*col[6]*Log[z])/eps^2 + 
     (
       (
        0.0066635220198977493394982348864489977561744165354733645755`28.15713\
273033381 + 
        0.0053451574486716954481418682562222121369801092480046868919`28.08116\
4262278055*I)*pref*Qc*z^2*col[6]*Log[z])/eps + 
     (0.07370486125566074777356950885135942568`27.057140323035306 - 
       0.0746305508285924019837382640766554533`27.13897002127635*I)*pref*Qc*
      z^3*col[6]*Log[z] - 
     (
       (
        0.0001425830868706157665160108787099818671382335560654111869`27.76166\
3087840308 - 
        0.0003359534836791613456710630488392050895110834285022574146`28.49485\
0021680097*I)*pref*Qc*z^3*col[6]*Log[z])/eps^2 - 
     (
       (
        0.0182651831759035404545922272447549036154529707128473904633`27.99355\
8493536927 + 
        0.020045224526189960291706761914072570347303676169891468671`28.161817\
73439214*I)*pref*Qc*z^3*col[6]*Log[z])/eps - 
     (0.07106958803136735738195290609255281032`26.348445265310573 + 
       0.02755560419167023614438390016708956506`26.023414667101076*I)*pref*Qc*
      z^4*col[6]*Log[z] - 
     (
       (
        6.6835821970601140554380099395304088333895097078031204`25.8794524684575\
*^-6 - 
        0.0002519651127593710092532972866294038231298868225970252997`27.75054\
6284032787*I)*pref*Qc*z^4*col[6]*Log[z])/eps^2 - 
     (
       (
        0.0058606881987095860616041176246866634074465065009152958786`26.88317\
023227017 - 
        0.006729568219948200705473481697060326941553480475837901576`27.026066\
474429168*I)*pref*Qc*z^4*col[6]*Log[z])/eps - 
     (0.08089857644974477451443159721426569766`25.72571818707166 + 
       0.03797932246914703885106239542796228994`25.483171524018317*I)*pref*Qc*
      z^5*col[6]*Log[z] + 
     (
       (
        0.00005703323474824630660640435148399275054441670720796186`26.2964470\
4651253 + 
        0.0003359534836791613456710630488392050935882012607217420396`27.39023\
8524109204*I)*pref*Qc*z^5*col[6]*Log[z])/eps^2 - 
     ((0.00463182613747040221845281818904182058`26.173426846128365 - 
        0.00646710456082385590416796369015469797`26.38491554629739*I)*pref*Qc*
       z^5*col[6]*Log[z])/eps - 
     (0.13607238115502045958839194069524915104`25.265659380791845 - 
       0.03334160758177043925082168648978677616`24.74348889630102*I)*pref*Qc*
      z^6*col[6]*Log[z] + 
     (
       (
        0.0001751098535629749882524758604156964715826090441153739803`26.24259\
976070823 + 
        0.0005879185964385323549243603354686089049631445750958922596`27.12921\
096093625*I)*pref*Qc*z^6*col[6]*Log[z])/eps^2 - 
     ((0.00664438990280553936730695929541099326`25.716779084532433 - 
        0.01090519006084377693104340284159094688`25.98623555167432*I)*pref*Qc*
       z^6*col[6]*Log[z])/eps - 
     (0.24820745220698634360698010788962025566`24.831624552983993 - 
       0.05927211590369850388179346433096683258`24.302378736124346*I)*pref*Qc*
      z^7*col[6]*Log[z] + 
     (
       (
        0.0004741906089068478634989618937669111088394473274085553263`26.12232\
1434074774 + 
        0.0012094325412449808444158269758211383228115923287308212471`26.91989\
7080453865*I)*pref*Qc*z^7*col[6]*Log[z])/eps^2 - 
     ((0.01185638605434918991635446072277160266`25.34573896980544 - 
        0.02298785708752067162136082559042892196`25.682497802292577*I)*pref*
       Qc*z^7*col[6]*Log[z])/eps - 
     (0.53205895319691510821683214514816428232`24.458247529168116 - 
       0.23069080921582356612607600482523753822`24.192420609107256*I)*pref*Qc*
      z^8*col[6]*Log[z] + 
     (
       (
        0.0012922547045106276713949977027369182089703902176174145535`25.99305\
6563086306 + 
        0.0027716162403530811017862701529234419956540375074529028977`26.74236\
586289623*I)*pref*Qc*z^8*col[6]*Log[z])/eps^2 - 
     ((0.0238703773842755297761446697726530113`25.01880894348491 - 
        0.05471527409033391203855872786360266142`25.427978005792127*I)*pref*
       Qc*z^8*col[6]*Log[z])/eps - 
     (1.27449585271464685731969691777910850296`24.123556149677203 - 
       0.63421260925269517331628180698153089874`23.92173446780183*I)*pref*Qc*
      z^9*col[6]*Log[z] + 
     ((0.00361831256640915003681174817646065538`25.867213265744102 + 
        0.0068630497380171532044231451405723325408849600933137481728`26.58665\
3632137363*I)*pref*Qc*z^9*col[6]*Log[z])/eps^2 - 
     ((0.05197304223351577412937890815709827178`24.71865746323278 - 
        0.1408739611735132829888722201473955783`25.20343784558784*I)*pref*Qc*
       z^9*col[6]*Log[z])/eps - 
     (3.28049491333675814964653074058712853946`23.81044319287598 - 
       1.93811939079118173540316777027572081682`23.68686809994329*I)*pref*Qc*
      z^10*col[6]*Log[z] + 
     ((0.01042879113434653049129846488543139778`25.746993039447943 + 
        0.01801550556229502716161075599400237292`26.446744004733162*I)*pref*
       Qc*z^10*col[6]*Log[z])/eps^2 - 
     ((0.11945928144000982713223994157155403328`24.43569993624643 - 
        0.38361675919344754047157306864659735656`24.998581702159584*I)*pref*
       Qc*z^10*col[6]*Log[z])/eps - 
     (
       0.0021860545952833785326897491588314362293068843923947909888`27.505211\
97239638 + 
       0.0021617942160593184327658004417224989033270882656131072478`27.577993\
062464156*I)*pref*Qc*z*col[5]*Log[z]^2 + 
     (
       0.0000802029863647213686652561192743647979830297019815489601`28.823908\
740944315*pref*Qc*z*col[5]*Log[z]^2)/eps^2 - 
     (
       (
        0.0015895385811780146754233240415859546224350287645141944595`28.76629\
994368388 - 
        0.0005039302255187420185065945732588076342640970580908074072`28.16726\
851483064*I)*pref*Qc*z*col[5]*Log[z]^2)/eps - 
     (
       0.0056117707787841377124108740975536973125102848448357466111`27.052048\
72221568 - 
       0.0032010118657415471237950470041567358062083539544099525094`26.866486\
711746315*I)*pref*Qc*z^2*col[5]*Log[z]^2 - 
     (
       (
        0.000080202986364721368665256119274364797983230198671367009`28.343128\
8321526 - 
        0.0002519651127593710092532972866294038171333073136521724689`28.92081\
8753952375*I)*pref*Qc*z^2*col[5]*Log[z]^2)/eps^2 + 
     (
       (
        0.0017266962639330335722811685358491128872224388640209819873`27.86254\
4760335997 - 
        0.0008188866164679557800732161815455624056829683876799001964`27.68411\
4931322974*I)*pref*Qc*z^2*col[5]*Log[z]^2)/eps - 
     (0.00237412380990701270129494297689774766`26.0199692174435 - 
       0.0077536086872547635195692917525887562667635642482208800767`26.625174\
502156572*I)*pref*Qc*z^3*col[5]*Log[z]^2 + 
     (
       0.000053468657576480912443504079516243198655353134654365916`28.0043648\
05402457*pref*Qc*z^3*col[5]*Log[z]^2)/eps^2 - 
     (
       (
        0.0018134786361356442803755133635925818222372809402901021307`27.50171\
6815812266 - 
        0.0050393022551874201850659457325880763426597919700909430197`27.95785\
187266892*I)*pref*Qc*z^3*col[5]*Log[z]^2)/eps + 
     (0.022887467920685069000576916277863371`26.329453673441787 + 
       0.00070165284872574843549008480512771479`24.905282284242695*I)*pref*Qc*
      z^4*col[5]*Log[z]^2 + 
     (
       0.0000401014931823606843326280596371823968806995747534257042`27.264284\
13808878*pref*Qc*z^4*col[5]*Log[z]^2)/eps^2 + 
     (
       (
        0.0012893743988495136698615827508344063021106823736832778691`26.65739\
5857727234 - 
        0.000062991278189842752313324321657350966264477433884661411`25.460723\
14599767*I)*pref*Qc*z^4*col[5]*Log[z]^2)/eps - 
     (0.01859218387354228534847933034070322407`25.562176197211507 + 
       0.00066560783953933841611079366551267507`24.226280668708707*I)*pref*Qc*
      z^5*col[5]*Log[z]^2 + 
     (
       0.0000534686575764809124435040795162431948613541406526613489`26.903100\
482800042*pref*Qc*z^5*col[5]*Log[z]^2)/eps^2 + 
     (
       (
        0.0009013924523101740489434062738446666044901042663284801535`25.87555\
01154587 - 
        0.0000839883709197903364177657622098012782035561112309596161`24.99808\
9128228287*I)*pref*Qc*z^5*col[5]*Log[z]^2)/eps + 
     (0.0257810023579908984651303675061053412`25.022156336381588 + 
       0.00057635853038554454612019285347556541`23.49692056059246*I)*pref*Qc*
      z^6*col[5]*Log[z]^2 + 
     (
       0.0000935701507588415967761321391534255946807895924618058231`26.639979\
668983724*pref*Qc*z^6*col[5]*Log[z]^2)/eps^2 + 
     ((0.00113970671485001418244680758158852223`25.343918888801863 + 
        0.00011548401001471171257442792303847674`24.544510997965975*I)*pref*
       Qc*z^6*col[5]*Log[z]^2)/eps - 
     (0.00464939160755816231759083742206445197`23.5878736551899 + 
       0.00004013444296095695361677521065596932`21.661717975166074*I)*pref*Qc*
      z^7*col[5]*Log[z]^2 + 
     (
       0.0001924871672753312847966146862584755167823014670393184598`26.429347\
354688947*pref*Qc*z^7*col[5]*Log[z]^2)/eps^2 + 
     ((0.00217953525041043765094706486416640492`24.991942319294495 + 
        0.00070550231572623882590923240256233069`24.728417997699964*I)*pref*
       Qc*z^7*col[5]*Log[z]^2)/eps + 
     (0.05458979053908276541246863332509445288`23.957770759575055 + 
       0.00175473061037585734979594405115884323`22.612368894924366*I)*pref*Qc*
      z^8*col[5]*Log[z]^2 + 
     (
       0.0004411164250059675276589086560090063950750540928448704453`26.250936\
12264551*pref*Qc*z^8*col[5]*Log[z]^2)/eps^2 + 
     ((0.00521171986096716328842363702172970322`24.734243808451403 + 
        0.00224668892210439149917523413911218404`24.621017209145162*I)*pref*
       Qc*z^8*col[5]*Log[z]^2)/eps + 
     (0.07899944089844788337944667573793653253`23.408307211413543 + 
       0.0068081684480245917941184146028320656`22.498801834128*I)*pref*Qc*z^9*
      col[5]*Log[z]^2 + 
     (
       0.0010922882904909672113458690529746824875062502181805490175`26.094670\
98241154*pref*Qc*z^9*col[5]*Log[z]^2)/eps^2 + 
     ((0.01377087700764695672359429132751705997`24.51654035336597 + 
        0.00632312449638992961316607952636646722`24.45155684423729*I)*pref*Qc*
       z^9*col[5]*Log[z]^2)/eps + 
     (0.2919304809913781533802918664786149483`23.255450144860824 + 
       0.02551807320069284057251741541130040432`22.357862654936078*I)*pref*Qc*
      z^10*col[5]*Log[z]^2 + 
     (0.00286725676253878892978290626405854152`25.95446542869492*pref*Qc*z^10*
       col[5]*Log[z]^2)/eps^2 + 
     ((0.03829203309422460840522066710350782449`24.316846229303618 + 
        0.01746433187813390307886916817950055208`24.266046634329598*I)*pref*
       Qc*z^10*col[5]*Log[z]^2)/eps + 
     (
       0.0047685917590594018738730979824163301376025982323619217153`28.305291\
540721495 - 
       0.004933410456412399534552070594645940893877431084716538847`28.4867509\
88642658*I)*pref*Qc*z*col[6]*Log[z]^2 + 
     (
       0.0000802029863647213686652561192743647979830297019815489601`29.301029\
995663978*pref*Qc*z*col[6]*Log[z]^2)/eps^2 - 
     (
       (
        0.0010078604510374840370131891465176152685332305816581527818`28.97560\
5020955346*I)*pref*Qc*z*col[6]*Log[z]^2)/eps - 
     (
       0.005705026080798426683633519399589162343944616787547366303`27.4962712\
0224605 - 
       0.0180076254270678360359669540672075258904301639609193928818`28.048711\
297762985*I)*pref*Qc*z^2*col[6]*Log[z]^2 - 
     (
       (
        0.0002005074659118034216631402981859119949577747516436903975`29.16426\
1266795414 - 
        0.0002519651127593710092532972866294038171333073136521724686`29.39794\
0008672037*I)*pref*Qc*z^2*col[6]*Log[z]^2)/eps^2 + 
     (
       (
        0.0028159819377502804062052781963412101572442548129210542328`28.53535\
3179668547 + 
        0.0021417034584546535786530269363499324456353208636662232983`28.61860\
020794448*I)*pref*Qc*z^2*col[6]*Log[z]^2)/eps + 
     (
       0.0060650689355228165651375183864637171818035319775195619342`26.869799\
530230235 + 
       0.0110895113093046743061666535508625677468542752866594927904`27.206406\
52289361*I)*pref*Qc*z^3*col[6]*Log[z]^2 + 
     (
       0.000053468657576480912443504079516243198655353134654365916`28.4948500\
21680097*pref*Qc*z^3*col[6]*Log[z]^2)/eps^2 - 
     (
       (
        0.0029764219384241041260217270930708713877458369231255208068`28.20430\
4056180096 - 
        0.0050393022551874201850659457325880763426662227332393250935`28.50909\
7885400067*I)*pref*Qc*z^3*col[6]*Log[z]^2)/eps + 
     (0.00532892205281636789718174618028738532`26.13197166729116 + 
       0.00704802412635240573105751021210582344`26.332560520910782*I)*pref*Qc*
      z^4*col[6]*Log[z]^2 + 
     (
       0.0000401014931823606843326280596371823998194354518091444741`27.750546\
284032787*pref*Qc*z^4*col[6]*Log[z]^2)/eps^2 + 
     (
       (
        0.0010810694203744734484670981077190421711605518338605298076`27.07011\
8945584113 + 
        0.0002519651127593710092532972866294038231298868225970252997`26.62076\
0049328034*I)*pref*Qc*z^4*col[6]*Log[z]^2)/eps - 
     (0.0048137647631929743300068213191316224`25.40342863324349 - 
       0.00658748789247555538636676128265541312`25.641126441653164*I)*pref*Qc*
      z^5*col[6]*Log[z]^2 + 
     (
       0.0000534686575764809124435040795162432036775617718198176587`27.390238\
524109204*pref*Qc*z^5*col[6]*Log[z]^2)/eps^2 + 
     (
       (
        0.000943721806224888104627847003461692440957728260828976303`26.389233\
588973063 + 
        0.0003359534836791613456710630488392050935882012607217420396`26.17403\
1140262485*I)*pref*Qc*z^5*col[6]*Log[z]^2)/eps + 
     (0.0125553368460708335241861904302557384`25.127580235329575 + 
       0.0112928663829477091588917399723243546`25.199963045122548*I)*pref*Qc*
      z^6*col[6]*Log[z]^2 + 
     (
       0.0000935701507588415967761321391534256034969972236289621328`27.129210\
96093625*pref*Qc*z^6*col[6]*Log[z]^2)/eps^2 + 
     (
       (
        0.0014729501231954314692509467571735079313444302448981180416`25.95067\
56759381 + 
        0.0005879185964385323549243603354686089167180880833187673393`25.83327\
328650986*I)*pref*Qc*z^6*col[6]*Log[z]^2)/eps + 
     (0.01703313950106565000804474438843424286`24.55984519437712 + 
       0.01813698874166115246964359575719869262`24.718507911275477*I)*pref*Qc*
      z^7*col[6]*Log[z]^2 + 
     (
       0.0001924871672753312847966146862584755167823014670393184598`26.919897\
080453865*pref*Qc*z^7*col[6]*Log[z]^2)/eps^2 + 
     ((0.00294734517320870355363578344601965722`25.619916702545506 + 
        0.00120943254124498084441582697582113832`25.551541377764316*I)*pref*
       Qc*z^7*col[6]*Log[z]^2)/eps + 
     (0.05486155994774762798354407151912720088`24.358439766667505 + 
       0.03560963803958869396907331920937522552`24.312301479908513*I)*pref*Qc*
      z^8*col[6]*Log[z]^2 + 
     (
       0.0004411164250059675276589086560090063862588464616777141355`26.742365\
862896232*pref*Qc*z^8*col[6]*Log[z]^2)/eps^2 + 
     ((0.00676982427733860759858907254635726888`25.3458674328275 + 
        0.00277161624035308110178627015292344198`25.307545669957452*I)*pref*
       Qc*z^8*col[6]*Log[z]^2)/eps + 
     (0.13296134448429845609532297699687064498`24.023904408476977 + 
       0.08311425147470248110268039797131042644`23.969291032898848*I)*pref*Qc*
      z^9*col[6]*Log[z]^2 + 
     (
       0.0010922882904909672113458690529746824869771113383769350478`26.586653\
632137356*pref*Qc*z^9*col[6]*Log[z]^2)/eps^2 + 
     ((0.01699331842408665457175190326264778846`25.106907788530066 + 
        0.00686304973801715320442314514057233254`25.088736954624856*I)*pref*
       Qc*z^9*col[6]*Log[z]^2)/eps + 
     (0.37398741115493585493602796259440474876`23.744157869535055 + 
       0.21207891062525298724671648551286538048`23.653316184121174*I)*pref*Qc*
      z^10*col[6]*Log[z]^2 + 
     (
       0.0028672567625387889297829062640585415375437730540505006081`26.446744\
004733162*pref*Qc*z^10*col[6]*Log[z]^2)/eps^2 + 
     ((0.04541131677701066443294859657062400008`24.89090850716161 + 
        0.01801550556229502716161075599400237292`24.88754828542999*I)*pref*Qc*
       z^10*col[6]*Log[z]^2)/eps + 
     (
       0.0013601650908891417986675292273306009395583892701293774222`28.412580\
272612153 + 
       0.0005039302255187420185065945732588076360661205458754592024`27.950458\
0198183*I)*pref*Qc*z*col[5]*Log[z]^3 - 
     (
       (
        0.0000267343287882404562217520397581215993279438962469404196`28.04335\
8734545155 - 
        0.000335953483679161345671063048839205089511076418202896625`29.301029\
995663978*I)*pref*Qc*z*col[5]*Log[z]^3)/eps - 
     (
       0.0005954866091748846359279167655766138435437546974636456285`27.160059\
008101104 - 
       0.0011548401001471171257442792303847674951980844287715346804`27.545769\
177653455*I)*pref*Qc*z^2*col[5]*Log[z]^3 + 
     (
       0.0000267343287882404562217520397581215993276765673271829752`28.920818\
753952375*pref*Qc*z^2*col[5]*Log[z]^3)/eps^2 - 
     (
       (
        6.6835821970601140554380099395303998316858875945329026`26.68342456015\
7068*^-6 + 
        0.0005459244109786371867154774543637082704554985307471508845`28.48782\
9845409525*I)*pref*Qc*z^2*col[5]*Log[z]^3)/eps + 
     (
       0.0026947970132910130605938373182286160061668376793296132544`27.287231\
596299982 - 
       0.0052726032855201711195597395165041909881604978994711872828`27.658344\
82130078*I)*pref*Qc*z^3*col[5]*Log[z]^3 + 
     (
       0.0004812179181883282119915367156461887878981782118892935696`27.954351\
096633765*pref*Qc*z^3*col[5]*Log[z]^3)/eps - 
     (
       0.0012149267193767051771885093623413037931306041629415939126`26.260755\
620812184 + 
       0.0026876278694332907653685043907136407162016804149242363904`26.763840\
27327848*I)*pref*Qc*z^4*col[5]*Log[z]^3 - 
     (
       0.0000467850753794207983880660695767127965597610890107105219`26.350798\
442733865*pref*Qc*z^4*col[5]*Log[z]^3)/eps - 
     (0.00097201563752577592079586791220570449`25.50797548720255 - 
       0.00285560461127287143820403591513324325`26.145059740697764*I)*pref*Qc*
      z^5*col[5]*Log[z]^3 - 
     (
       0.0000623801005058943978507547594356170641372962363562528909`25.879810\
205714097*pref*Qc*z^5*col[5]*Log[z]^3)/eps - 
     (0.00107855317544732100182363413101403008`24.87546415089084 + 
       0.00270395894155658333078306995558776875`25.451971888021685*I)*pref*Qc*
      z^6*col[5]*Log[z]^3 - 
     (
       0.0000813169167308980543411624542642865334892272383389278809`25.396225\
513950082*pref*Qc*z^6*col[5]*Log[z]^3)/eps - 
     (0.00218379364706742166647381536764216286`24.490110382715837 - 
       0.00131021858634872924811714589047289985`24.44991049671911*I)*pref*Qc*
      z^7*col[5]*Log[z]^3 - 
     (
       0.0001176310466682580073757089749357350387620748793042960384`24.949410\
120236085*pref*Qc*z^7*col[5]*Log[z]^3)/eps - 
     (0.00502553716067651239261874882201248747`24.1468605860411 + 
       0.00587918596438532354924360335468608907`24.398088829730177*I)*pref*Qc*
      z^8*col[5]*Log[z]^3 - 
     (0.00020273532664415679301495296816575547`24.571452917389074*pref*Qc*z^8*
       col[5]*Log[z]^3)/eps - 
     (0.01304850789971002919353194190050770906`23.84365178417748 + 
       0.00772426382713119379689737819434267575`23.797587989922746*I)*pref*Qc*
      z^9*col[5]*Log[z]^3 - 
     (0.00042138394423369480997142500761610712`24.267200029880364*pref*Qc*z^9*
       col[5]*Log[z]^3)/eps - 
     (0.03558448143551054940070085404392787029`23.550202862267774 + 
       0.03034529837178781922751169047840909183`23.658602505094425*I)*pref*Qc*
      z^10*col[5]*Log[z]^3 - 
     (0.00101423359840387230791271800832373817`24.019313871703204*pref*Qc*
       z^10*col[5]*Log[z]^3)/eps - 
     (
       0.0008752607723843018238196487210729122438817868745740561587`28.855529\
445202794 - 
       0.0003359534836791613456710630488392050877107295066103044998`28.320046\
018391782*I)*pref*Qc*z*col[6]*Log[z]^3 - 
     (
       0.0001871403015176831935522642783068511952937359712902808265`29.397940\
008672037*pref*Qc*z*col[6]*Log[z]^3)/eps - 
     (
       0.0004215752477477699133742425474974655453209372204031097777`27.425368\
630606044 + 
       0.0024146656639439721720107656635317865808578085676281480579`28.274095\
168048436*I)*pref*Qc*z^2*col[6]*Log[z]^3 + 
     (
       0.0000267343287882404562217520397581215993276765673271829752`29.397940\
008672037*pref*Qc*z^2*col[6]*Log[z]^3)/eps^2 + 
     (
       (
        0.0004277492606118472995480326361299455892432599193443857436`29.03808\
5235950657 - 
        0.0007978895237380081959687747409931120875888069355817005613`29.09401\
2553466293*I)*pref*Qc*z^2*col[6]*Log[z]^3)/eps + 
     (
       0.0042410080490131768909198092246268225597450626556984969853`27.883003\
575849003 - 
       0.0075729514446010953336685462259170813927136976991057958099`28.266923\
286594405*I)*pref*Qc*z^3*col[6]*Log[z]^3 + 
     (
       0.0004812179181883282119915367156461887878981782118892935893`28.514909\
815609062*pref*Qc*z^3*col[6]*Log[z]^3)/eps - 
     (
       0.0003332508345478584647086452178182518815225707294979605409`26.096515\
68475878 + 
       0.0011758371928770647098487206709372178163303462149860244186`26.840603\
999326454*I)*pref*Qc*z^4*col[6]*Log[z]^3 - 
     (
       0.0000133671643941202281108760198790608038581263200106731846`26.375415\
87581914*pref*Qc*z^4*col[6]*Log[z]^3)/eps - 
     (
       0.0002447676324612237325191520084521355318344796557724133209`25.299602\
026690856 - 
       0.0006439108437183925792028708436084764244405405672770657064`25.923609\
284916285*I)*pref*Qc*z^5*col[6]*Log[z]^3 - 
     (
       0.0000178228858588269708145013598387477359117124091762733951`25.920288\
873587193*pref*Qc*z^5*col[6]*Log[z]^3)/eps - 
     (0.0002747397855138177551055384619142963`24.66355956652298 + 
       0.00119263486706102277713227382337917806`25.503371307962368*I)*pref*Qc*
      z^6*col[6]*Log[z]^3 - 
     (
       0.0000311900502529471989253773797178085305806845718020290177`25.571157\
214545483*pref*Qc*z^6*col[6]*Log[z]^3)/eps - 
     (0.00102295089918375214238788215557343996`24.534684889740312 + 
       0.00099106277685352596972963599407565502`24.720605620236526*I)*pref*Qc*
      z^7*col[6]*Log[z]^3 - 
     (
       0.0000641623890917770949322048954194918379927177177246241465`25.283149\
532221117*pref*Qc*z^7*col[6]*Log[z]^3)/eps - 
     (0.00299152433352945428102325475682300822`24.288341960740414 + 
       0.00407943515896124491172005130733320466`24.617981684676195*I)*pref*Qc*
      z^8*col[6]*Log[z]^3 - 
     (
       0.000147038808335322509219636218669668789542143733114467172`25.0342565\
9562706*pref*Qc*z^8*col[6]*Log[z]^3)/eps - 
     (0.00817462244836548699288330134507311746`24.001217174765856 + 
       0.00939869865054796621817854958062061856`24.250160287965645*I)*pref*Qc*
      z^9*col[6]*Log[z]^3 - 
     (0.00036409609683032240378195635099156082`24.811500672601035*pref*Qc*z^9*
       col[6]*Log[z]^3)/eps - 
     (0.02290904547597513360145686134046680392`23.71448935577661 + 
       0.02687427897121576978853223996041712618`23.96391087362717*I)*pref*Qc*
      z^10*col[6]*Log[z]^3 - 
     (0.00095575225417959630992763542135284718`24.60702604284581*pref*Qc*z^10*
       col[6]*Log[z]^3)/eps + 
     (
       0.0000601522397735410264989420894557736018947870376898395189`28.307455\
92019587 - 
       0.0005039302255187420185065945732588076342666145240629774275`29.397940\
008672037*I)*pref*Qc*z*col[5]*Log[z]^4 + 
     (
       0.0000267343287882404562217520397581215993276765673271829752`29.301029\
995663978*pref*Qc*z*col[5]*Log[z]^4)/eps + 
     (
       0.0000969119418573716538038511441231907975629521123274946994`27.751607\
250149434 + 
       0.000440938947328899266193270251601456679983346818766997262`28.4571650\
83154536*I)*pref*Qc*z^2*col[5]*Log[z]^4 - 
     (
       0.000063494030872071083526661094425538798403231847402059566`28.7409345\
05879554*pref*Qc*z^2*col[5]*Log[z]^4)/eps - 
     (
       0.0007804938765677977635850387162718278025937877191278548491`28.176289\
00269642 + 
       0.0000139980618199650560696276270349668787296281840917873598`27.796955\
540003474*I)*pref*Qc*z^3*col[5]*Log[z]^4 - 
     0.0001787858237713580509829667658824381955037584788693771504`26.92983645\
0667562*pref*Qc*z^4*col[5]*Log[z]^4 + 
     0.0002740268700794646762729584075207463931099653176232795544`26.43919978\
7373443*pref*Qc*z^5*col[5]*Log[z]^4 - 
     0.0001541865281849562423067018681883332521010638417683283968`25.48132897\
768933*pref*Qc*z^6*col[5]*Log[z]^4 + 
     0.00019248716727533128479661468625847551`24.855625683485055*pref*Qc*z^7*
      col[5]*Log[z]^4 - 
     0.0003157992588110903891194459696428114`24.33723005727722*pref*Qc*z^8*
      col[5]*Log[z]^4 - 
     0.00029863942674165430263584123777425516`23.5694882661953*pref*Qc*z^9*
      col[5]*Log[z]^4 - 
     0.00165412691893133304913112676351645673`23.559954069980094*pref*Qc*z^10*
      col[5]*Log[z]^4 + 
     (
       0.000167089554926502851385950248488259992390597336074758179`29.3492183\
5602005 + 0.0000839883709197903364177657622098012723777691045507241581`30.*I)*
      pref*Qc*z*col[6]*Log[z]^4 - 
     (
       0.0005129649336243637537548672628589581870998771182300008282`28.815110\
865944835 - 
       0.0008923764410227723244387612234791385190137972998078521581`29.191564\
98086478*I)*pref*Qc*z^2*col[6]*Log[z]^4 - 
     (
       0.0000835447774632514256929751242441299978989892728974467977`29.301029\
995663978*pref*Qc*z^2*col[6]*Log[z]^4)/eps - 
     (
       0.0009635497667428331096589797662822993091016595726930682444`28.653165\
17098856 + 
       0.0000209970927299475841044414405524503180944422761376810394`28.230482\
68627448*I)*pref*Qc*z^3*col[6]*Log[z]^4 - 
     0.0000835447774632514256929751242441299978967894492249946458`26.95712231\
8145167*pref*Qc*z^4*col[6]*Log[z]^4 + 
     0.000064607961238247769202567429415460531715255928899593998`26.161540668\
611256*pref*Qc*z^5*col[6]*Log[z]^4 - 
     0.0000715143295085432203931867063529752781986188372824255409`25.48727916\
859968*pref*Qc*z^6*col[6]*Log[z]^4 - 
     0.0000307444781064765246550148457218398392882345589401394792`24.39395584\
7992775*pref*Qc*z^7*col[6]*Log[z]^4 - 
     0.00021435202903428508649226189020351068`24.50059088895557*pref*Qc*z^8*
      col[6]*Log[z]^4 - 
     0.00047485260181017572241492908713235032`24.100349141560798*pref*Qc*z^9*
      col[6]*Log[z]^4 - 
     0.0014217729795150854530550214239222466`23.822173862957463*pref*Qc*z^10*
      col[6]*Log[z]^4 - 
     0.0000481217918188328211991536715646188787898178211889293566`30.*pref*Qc*
      z*col[5]*Log[z]^5 + 
     0.0000661674637508951291488362984013509583359995041347778651`29.37342117\
1631254*pref*Qc*z^2*col[5]*Log[z]^5 - 
     8.911442929413485407250679919373866442558855775727658`29.39794000867204*^\
-7*pref*Qc*z^3*col[5]*Log[z]^5 + 
     5.3468657576480912443504079516243198655353134654365953`30.*^-6*pref*Qc*z*
      col[6]*Log[z]^5 + 
     0.0001069373151529618248870081590324863973107062693087319034`30.*pref*Qc*
      z^2*col[6]*Log[z]^5 - 
     1.3367164394120228110876019879060799663838283663591488`30.*^-6*pref*Qc*
      z^3*col[6]*Log[z]^5;
B7to8 = 
    (
       0.0001631960452076914985663106797801513684837079899009216681`27.696051\
967803427 - 
       0.0004491609884375902293848001176023624627609709503242015758`28.299620\
865622437*I)*pref*Qs*col[7] - 
     (
       7.426202441177904506042233266144888702132379813106857`29.522878745280337\
*^-7*pref*Qs*col[7])/eps^3 - 
     (
       (
        0.0000100253732955901710831570149092955997478787127476942566`29.54327\
318001395 + 
        6.9990309099825280348138135174834393648140797583990973`29.49009028377\
2286*^-6*I)*pref*Qs*col[7])/eps^2 - 
     (
       (
        0.0000256693569468737590355308979279132768032854329438735482`28.41901\
9728899723 + 
        0.0000944869172847641284699864824860264277962358043624469475`29.11998\
358892936*I)*pref*Qs*col[7])/eps - 
     (
       0.0039282811881824474171180986434287300882496066874009803481`27.409925\
711935458 + 
       0.002366025734809753907239814572336598613925229114559033465`27.2348478\
96060245*I)*pref*Qs*z*col[7] - 
     (
       (
        0.0000428692505394633802597039774894334506754956341050365733`27.23575\
3399147534 + 
        0.0001789284557671958298835862122857696329574361499727419396`27.82622\
1391768343*I)*pref*Qs*z*col[7])/eps - 
     (
       0.0004863029289256195263332309032926666295580943892074201088`25.703391\
556501536 - 
       0.0010980298721397695895540358945402388675925161310878171136`26.101229\
553995125*I)*pref*Qs*z^2*col[7] - 
     (
       (
        0.0011216012258654360815375114642714866154671768466671892759`27.90147\
1432541502 - 
        0.0024168657853483140002248129186120590972978330431427487298`28.29647\
783407755*I)*pref*Qs*z^2*col[7])/eps + 
     (0.01298286772611005317485664108760163746`26.424022255176077 + 
       0.01851596747745364063138487843939277724`26.59433456925568*I)*pref*Qs*
      z^3*col[7] + 
     (
       (
        0.0030046479522414384185788291017418079056541601518876883313`27.60149\
078126628 - 
        0.004382434029754586648516651396903419902195813185406878992`27.814042\
593940943*I)*pref*Qs*z^3*col[7])/eps + 
     (0.01240286885683899124871988062433345925`25.73955301479896 - 
       0.02392713884317928389000671340708562329`26.032191142712097*I)*pref*Qs*
      z^4*col[7] - 
     (
       (
        0.0027299541802541989784636064786386322153771220754663054428`26.92033\
48277465 + 
        0.0003499515454991264017406906758741719653081821613774014065`26.09102\
462662871*I)*pref*Qs*z^4*col[7])/eps - 
     (0.00691051128943344194238647891488086266`24.82469945120921 + 
       0.0213729176316735408288671255938335626`25.310177129095408*I)*pref*Qs*
      z^5*col[7] - 
     ((0.00197446899472795491616322151632883168`26.156970095249047 - 
        0.000718100571364207376371897266893800877518718654089463386`25.760034\
385024063*I)*pref*Qs*z^5*col[7])/eps - 
     (0.01774379173680110686624028277924570992`24.57168408696145 + 
       0.02306978213524248202889094420320513883`24.671144613253166*I)*pref*Qs*
      z^6*col[7] - 
     ((0.00221884756285342658361467189682245634`25.586210482883406 - 
        0.00141760705061089450326463916920948742`25.415273797312455*I)*pref*
       Qs*z^6*col[7])/eps - 
     (0.03645901610323697428662081087414042987`24.218732347627 + 
       0.03172368900347021570006597147752599888`24.13599911341039*I)*pref*Qs*
      z^7*col[7] - 
     ((0.00325518896233288223740929518174619586`25.128524826911733 - 
        0.00278236675183081426484774417048629656`25.067932616086363*I)*pref*
       Qs*z^7*col[7])/eps - 
     (0.07801544730592892361753947794795843114`23.88006393328328 + 
       0.05183525133856045850571069808805109467`23.673778422174134*I)*pref*Qs*
      z^8*col[7] - 
     ((0.00567704336794453900716188227980759558`24.74144928019176 - 
        0.00590835335442243441097235806326303026`24.753094034975142*I)*pref*
       Qs*z^8*col[7])/eps - 
     (0.17750410192550537885144121032938986241`23.564781803678102 + 
       0.09623976955662142165287602433660743384`23.264893577477835*I)*pref*Qs*
      z^9*col[7] - 
     ((0.01117785814697725391907982480106110768`24.401966836636504 - 
        0.01350276021831598233944901842568415228`24.467438193416015*I)*pref*
       Qs*z^9*col[7])/eps - 
     (0.42723762141607623734428712108029698138`23.270810687826035 + 
       0.19740894606845365267802705798302433901`22.897134642288886*I)*pref*Qs*
      z^10*col[7] - 
     ((0.02408039206067843076131677764401137036`24.096076038721854 - 
        0.0327985343897018925354158958767705101`24.20490104892298*I)*pref*Qs*
       z^10*col[7])/eps - 
     (
       0.0000647641168033725466037377795686952744794778832860003012`27.335145\
16921912 - 
       0.0005950863432562549995912890382058342733590630328977522793`28.457830\
665795466*I)*pref*Qs*col[8] + 
     (
       7.426202441177904506042233266144888702132379813106857`29.522878745280337\
*^-7*pref*Qs*col[8])/eps^3 + 
     (
       (
        0.0000100253732955901710831570149092955997478787127476942566`29.54327\
318001395 + 
        6.9990309099825280348138135174834393648140797583990973`29.49009028377\
2286*^-6*I)*pref*Qs*col[8])/eps^2 + 
     (
       (
        0.0000411525179747599099132485923839431709252198263753464531`28.64513\
078435182 + 
        0.0000944869172847641284699864824860264277962358043624469475`29.11998\
358892936*I)*pref*Qs*col[8])/eps + 
     (
       0.000910923096534797864027308630394414238165987314731872041`26.9017369\
6899812 + 
       0.001197835715808755596638109653919753903986268748251865839`27.0685272\
79343222*I)*pref*Qs*z*col[8] + 
     (
       (
        0.0000428692505394633802597039774894334506754956341050365733`27.23575\
3399147534 + 
        0.0001789284557671958298835862122857696329574361499727419396`27.82622\
1391768343*I)*pref*Qs*z*col[8])/eps + 
     (
       0.0073527016015365121629676837802688175992211093375602412836`27.007746\
3488605 - 
       0.002748236678793134597040497677614432884544969762156520584`26.6153175\
09313943*I)*pref*Qs*z^2*col[8] + 
     (
       (
        0.0011216012258654360815375114642714866154671768466671892759`27.90147\
1432541502 - 
        0.0024168657853483140002248129186120590972978330431427487298`28.29647\
783407755*I)*pref*Qs*z^2*col[8])/eps - 
     (0.01912577442639186432420469127398956494`26.73158467475555 + 
       0.01478666091045040785510485619258442098`26.628193484969554*I)*pref*Qs*
      z^3*col[8] - 
     (
       (
        0.0030046479522414384185788291017418079056541601518876883313`27.60149\
078126628 - 
        0.004382434029754586648516651396903419902195813185406878992`27.814042\
593940943*I)*pref*Qs*z^3*col[8])/eps - 
     (0.0105980764600009945945475755419788308`25.81541296098327 - 
       0.0247026140331461416049976037817844689`26.187735027847978*I)*pref*Qs*
      z^4*col[8] + 
     (
       (
        0.0027299541802541989784636064786386322153771220754663054428`26.92033\
48277465 + 
        0.0003499515454991264017406906758741719653081821613774014065`26.09102\
462662871*I)*pref*Qs*z^4*col[8])/eps + 
     (0.0083009994764520402077165191051628345`25.052353253516102 + 
       0.02130270857853085758786717754444636038`25.45686983808512*I)*pref*Qs*
      z^5*col[8] + 
     ((0.00197446899472795491616322151632883168`26.156970095249047 - 
        0.000718100571364207376371897266893800877518718654089463386`25.760034\
385024063*I)*pref*Qs*z^5*col[8])/eps + 
     (0.0191793765502689886217093222380761851`24.757509809523107 + 
       0.02259072151472128273846113728684243858`24.815386958997724*I)*pref*Qs*
      z^6*col[8] + 
     ((0.00221884756285342658361467189682245634`25.586210482883406 - 
        0.00141760705061089450326463916920948742`25.415273797312455*I)*pref*
       Qs*z^6*col[8])/eps + 
     (0.03833823960679086840920017226941415938`24.39658550554277 + 
       0.03067413002607350567961312833360916544`24.279336919441377*I)*pref*Qs*
      z^7*col[8] + 
     ((0.00325518896233288223740929518174619586`25.128524826911733 - 
        0.00278236675183081426484774417048629656`25.067932616086363*I)*pref*
       Qs*z^7*col[8])/eps + 
     (0.08093747817397586451411559217609831742`24.055811175621894 + 
       0.04963459504957780417219223154734374342`23.816965059000253*I)*pref*Qs*
      z^8*col[8] + 
     ((0.00567704336794453900716188227980759558`24.74144928019176 - 
        0.00590835335442243441097235806326303026`24.753094034975142*I)*pref*
       Qs*z^8*col[8])/eps + 
     (0.18268056635036768990978480622038725622`23.74048727675874 + 
       0.09143441949566156791001360172818489544`23.40830496453657*I)*pref*Qs*
      z^9*col[8] + 
     ((0.01117785814697725391907982480106110768`24.401966836636504 - 
        0.01350276021831598233944901842568415228`24.467438193416015*I)*pref*
       Qs*z^9*col[8])/eps + 
     (0.43738579297393912945750383800140969524`23.447376442223067 + 
       0.18634312998743216350065101296058371324`23.04095948778498*I)*pref*Qs*
      z^10*col[8] + 
     ((0.02408039206067843076131677764401137036`24.096076038721854 - 
        0.0327985343897018925354158958767705101`24.20490104892298*I)*pref*Qs*
       z^10*col[8])/eps - 
     (
       0.0006245216307368223157987725542935089579825654414929477088`27.143473\
606107275 - 
       0.0007651472346417235195607872764563805926675813245435772074`27.338999\
16778906*I)*pref*Qs*z*col[7]*Log[z] - 
     (
       0.0000569546963902975281925883749887934656250947033304034893`27.809226\
259990695*pref*Qs*z*col[7]*Log[z])/eps - 
     (
       0.0060637450949369657332630092422720200701139618371967825423`27.306990\
734380943 + 
       0.0039107279794921058312718506552424076568861712959363141444`27.180330\
778727967*I)*pref*Qs*z^2*col[7]*Log[z] + 
     (
       (
        0.0007693122730557196854095847091761886271315493859141706131`28.21235\
264163968 + 
        0.0012269704220140095751223223695485178210673872739084618765`28.54697\
476453252*I)*pref*Qs*z^2*col[7]*Log[z])/eps + 
     (
       0.0129267320179945150579566596342237017699999999999999999999`26.915471\
000225633 + 
       0.0017586496297262788388717256676615017641801881327790718976`26.165178\
534406056*I)*pref*Qs*z^3*col[7]*Log[z] - 
     (
       (
        0.0028022107389182892918633434079258424132877427056071631268`28.09549\
6803323073 + 
        0.0017917519129555271769123362604757604736680291226997282054`28.05521\
2554520548*I)*pref*Qs*z^3*col[7]*Log[z])/eps - 
     (0.00773788564677407802691991390157642528`26.02435957538264 + 
       0.00496056315745011674467429033051638766`25.951607772030368*I)*pref*Qs*
      z^4*col[7]*Log[z] - 
     (
       (
        0.0001113930366176685675906334989921733279243199250546902742`26.08743\
3413840607 - 
        0.0010078604510374840370131891465176152620936918484184973949`27.14834\
815212589*I)*pref*Qs*z^4*col[7]*Log[z])/eps - 
     (0.00598104414322903987126647899136223466`25.240083680752196 - 
       0.00147513908469095088371080871632320127`24.759226967792788*I)*pref*Qs*
      z^5*col[7]*Log[z] + 
     (
       (
        0.0002285785111394559006959799399319396770583058150435313098`25.75841\
531910867 + 
        0.0006719069673583226913421260976784101774371962478246467085`26.34912\
135009031*I)*pref*Qs*z^5*col[7]*Log[z])/eps - 
     (0.00632821160964060599246094177186074742`24.591408176667088 - 
       0.00406712053071872374846489246944475247`24.53461346619329*I)*pref*Qs*
      z^6*col[7]*Log[z] + 
     (
       (
        0.0004512383389332930115006442199507618827835793910397927424`25.41425\
6456712025 + 
        0.0007838914619180431398991471139581452115823069651022118912`25.79588\
6293496576*I)*pref*Qs*z^6*col[7]*Log[z])/eps - 
     (0.00877978677795677246344558788391540041`24.058650640385043 - 
       0.00828978347732220975429601121775274417`24.17687254152969*I)*pref*Qs*
      z^7*col[7]*Log[z] + 
     ((0.00088565484409682983371420157310705234`25.067241732088267 + 
        0.00120943254124498084441582697582113832`25.362046881760246*I)*pref*
       Qs*z^7*col[7]*Log[z])/eps - 
     (0.01470378605758109389147985488619260032`23.60554594600775 - 
       0.01758336106054722438171895605859148874`23.8336159248332*I)*pref*Qs*
      z^8*col[7]*Log[z] + 
     ((0.00188068728377982292389080905265798208`24.752590879214186 + 
        0.00221729299228246488142901612233875358`24.999121722041092*I)*pref*
       Qs*z^8*col[7]*Log[z])/eps - 
     (0.02824073672702298678622625772483293335`23.209823215624734 - 
       0.03973257152570767955989027071413146485`23.514817684863097*I)*pref*Qs*
      z^9*col[7]*Log[z] + 
     ((0.00429806206825917681858577720891785678`24.46717591019258 + 
        0.00457536649201143546961543009371488836`24.682620733175238*I)*pref*
       Qs*z^9*col[7]*Log[z])/eps - 
     (0.06023745056715990891500000695434853893`22.857582432113404 - 
       0.09505196002193237019999603833740926653`23.217788823394322*I)*pref*Qs*
      z^10*col[7]*Log[z] + 
     ((0.01044009774858115364787035781778842672`24.204683757767437 + 
        0.0102945746070257298066347177108584988`24.398251591467204*I)*pref*Qs*
       z^10*col[7]*Log[z])/eps + 
     0.0002526751987475742815890403838448550851469127316542404395`26.90043468\
8961745*pref*Qs*z*col[8]*Log[z] + 
     (
       0.0000569546963902975281925883749887934656250947033304034893`27.809226\
259990695*pref*Qs*z*col[8]*Log[z])/eps + 
     (
       0.004865457999606023253920079431105796872877887263744055556`27.3426453\
49639092 - 
       0.0011833438922153729244825303713579192238853734722821510131`26.786796\
2446752*I)*pref*Qs*z^2*col[8]*Log[z] - 
     (
       (
        0.0007693122730557196854095847091761886271315493859141706131`28.21235\
264163968 + 
        0.0012269704220140095751223223695485178210673872739084618765`28.54697\
476453252*I)*pref*Qs*z^2*col[8]*Log[z])/eps - 
     (
       0.0105000181385266366850383713887765624318380160419715088385`26.976579\
142368642 - 
       0.001954608395759186080996912969783807369825439955476472986`26.3661155\
46847322*I)*pref*Qs*z^3*col[8]*Log[z] + 
     (
       (
        0.0028022107389182892918633434079258424132877427056071631268`28.09549\
6803323073 + 
        0.0017917519129555271769123362604757604736680291226997282054`28.05521\
2554520548*I)*pref*Qs*z^3*col[8]*Log[z])/eps + 
     (0.00864437018890225182205286158521728732`26.232344870132764 + 
       0.0041830874738662242554737225456159356`26.036674106329187*I)*pref*Qs*
      z^4*col[8]*Log[z] + 
     (
       (
        0.0001113930366176685675906334989921733279243199250546902742`26.08743\
3413840607 - 
        0.0010078604510374840370131891465176152620936918484184973949`27.14834\
815212589*I)*pref*Qs*z^4*col[8]*Log[z])/eps + 
     (0.00606863642795936563575973215050032978`25.411153414514757 - 
       0.00239605990677493528498488560926447642`25.132662663704078*I)*pref*Qs*
      z^5*col[8]*Log[z] - 
     (
       (
        0.0002285785111394559006959799399319396770583058150435313098`25.75841\
531910867 + 
        0.0006719069673583226913421260976784101774371962478246467085`26.34912\
135009031*I)*pref*Qs*z^5*col[8]*Log[z])/eps + 
     (0.00597269838362514785377762265259515922`24.734989954260083 - 
       0.00507662575402005367956626286213897636`24.797855522731748*I)*pref*Qs*
      z^6*col[8]*Log[z] - 
     (
       (
        0.0004512383389332930115006442199507618827835793910397927423`25.41425\
6456712025 + 
        0.0007838914619180431398991471139581452115823069651022118912`25.79588\
6293496576*I)*pref*Qs*z^6*col[8]*Log[z])/eps + 
     (0.00787620988341208098632491055738235936`24.18364844057541 - 
       0.00950641573597571446249948697460140806`24.40748875189021*I)*pref*Qs*
      z^7*col[8]*Log[z] - 
     ((0.00088565484409682983371420157310705234`25.067241732088267 + 
        0.00120943254124498084441582697582113832`25.362046881760246*I)*pref*
       Qs*z^7*col[8]*Log[z])/eps + 
     (0.01283340262085889519477301022055339006`23.721736792992285 - 
       0.01921651322923683032018138825241871672`24.047347935391205*I)*pref*Qs*
      z^8*col[8]*Log[z] - 
     ((0.00188068728377982292389080905265798208`24.752590879214186 + 
        0.00221729299228246488142901612233875358`24.999121722041092*I)*pref*
       Qs*z^8*col[8]*Log[z])/eps + 
     (0.0243861286570377248263539984140409487`23.324177941976238 - 
       0.04219320792438387458194300207394773418`23.71982793045222*I)*pref*Qs*
      z^9*col[8]*Log[z] - 
     ((0.00429806206825917681858577720891785678`24.46717591019258 + 
        0.00457536649201143546961543009371488836`24.682620733175238*I)*pref*
       Qs*z^9*col[8]*Log[z])/eps + 
     (0.05195541900877048158911526345784839354`22.973960569239637 - 
       0.09922068511383178650847678922258211942`23.418807891941146*I)*pref*Qs*
      z^10*col[8]*Log[z] - 
     ((0.01044009774858115364787035781778842672`24.204683757767437 + 
        0.0102945746070257298066347177108584988`24.398251591467204*I)*pref*Qs*
       z^10*col[8]*Log[z])/eps + 
     0.0002072090091717708865063731196155489653836293985326220253`27.69238229\
7443917*pref*Qs*z*col[7]*Log[z]^2 - 
     (
       0.0005890224777988827023086490544331648974780439339117974922`27.190382\
304752713 - 
       0.0009877696934328191829004156411450488086862874042971785772`27.610168\
027730552*I)*pref*Qs*z^2*col[7]*Log[z]^2 + 
     (
       0.0001952784076910784980395138549770865945039624042544803063`28.559480\
926369737*pref*Qs*z^2*col[7]*Log[z]^2)/eps + 
     (
       0.0012729506931139493015219643838074489717997454821349716349`26.917738\
133059416 - 
       0.0022865557102012565645455519271794288714815501649453984896`27.376313\
287694476*I)*pref*Qs*z^3*col[7]*Log[z]^2 - 
     (
       (
        0.0002851661737412315330320217574199637216004800944446939673`28.05521\
2554520548 - 
        0.0006719069673583226913421260976784101790221528364057932652`29.85365\
898821921*I)*pref*Qs*z^3*col[7]*Log[z]^2)/eps - 
     (
       0.0006224085921012231214126646756187684862284179810996453375`25.931980\
97165695 - 
       0.0009448691728476412846998648248602643161618083658211625235`26.366956\
591822028*I)*pref*Qs*z^4*col[7]*Log[z]^2 + 
     (
       0.0001604059727294427373305122385487295887580569641210002864`27.148348\
15212589*pref*Qs*z^4*col[7]*Log[z]^2)/eps - 
     (0.00010809208963256498903769772630537193`24.501000034549577 - 
       0.0004199418545989516820888288110490063578136412234776051713`25.371400\
196356127*I)*pref*Qs*z^5*col[7]*Log[z]^2 + 
     (
       0.0001069373151529618248870081590324864014090324960791257231`26.349121\
35009031*pref*Qs*z^5*col[7]*Log[z]^2)/eps - 
     (0.00002955517178552188324837218206426674`23.267274780338106 - 
       0.00034190265995264649450065479032906602`24.62966417510053*I)*pref*Qs*
      z^6*col[7]*Log[z]^2 + 
     (
       0.0001247602010117887957015095188712341244840382123516203502`25.795886\
29349658*pref*Qs*z^6*col[7]*Log[z]^2)/eps - 
     (9.12224856789422839240740327369112`22.084197744731526*^-6 - 
       0.00040503391876068889737467538825676664`24.04370819615428*I)*pref*Qs*
      z^7*col[7]*Log[z]^2 + 
     (
       0.0001924871672753312847966146862584755114340950854554615808`25.362046\
881760246*pref*Qs*z^7*col[7]*Log[z]^2)/eps - 
     (0.0000225520967140924719510195926128334`21.802232181178333 - 
       0.00062241382020916052881022841637620583`23.564697353237435*I)*pref*Qs*
      z^8*col[7]*Log[z]^2 + 
     (0.0003528931400047740221271269248072051`24.9991217220411*pref*Qs*z^8*
       col[7]*Log[z]^2)/eps - 
     (0.00012345794232009845154596724323212816`21.862939841917317 - 
       0.00114227041198225054478379727957785848`23.157618656526427*I)*pref*Qs*
      z^9*col[7]*Log[z]^2 + 
     (0.00072819219366064480756391270198312166`24.682620733175238*pref*Qs*z^9*
       col[7]*Log[z]^2)/eps - 
     (0.00053215733480797356106427740039665704`21.817216300024434 - 
       0.00236759896654140854407052919972199558`22.79904239245483*I)*pref*Qs*
      z^10*col[7]*Log[z]^2 + 
     (0.00163843243573645081701880357946202372`24.39825159146722*pref*Qs*z^10*
       col[7]*Log[z]^2)/eps - 
     0.0000854320445854462922888825624831901984458409029898120374`27.49203647\
237996*pref*Qs*z*col[8]*Log[z]^2 + 
     (
       0.0009656333797598999222894271457593577005137568483108987561`27.543389\
421885088 - 
       0.0006664311103945151128180987537453266348356173069409934918`27.578114\
28649624*I)*pref*Qs*z^2*col[8]*Log[z]^2 - 
     (
       0.0001952784076910784980395138549770865945039624042544803063`28.559480\
926369737*pref*Qs*z^2*col[8]*Log[z]^2)/eps - 
     (
       0.0001982290334232085899644829719941564821184713179616315969`26.311291\
70174156 - 
       0.0016946718153410545144166108064108761846134177701857657159`27.420217\
002060703*I)*pref*Qs*z^3*col[8]*Log[z]^2 + 
     (
       (
        0.0002851661737412315330320217574199637216004800944446939673`28.05521\
2554520548 - 
        0.0006719069673583226913421260976784101790221528364057932652`29.85365\
898821921*I)*pref*Qs*z^3*col[8]*Log[z]^2)/eps + 
     (
       0.0004986694939250962875807359638216292763799017480345042894`26.037147\
40150073 - 
       0.0012598255637968550462664864331470190875319373547025086174`26.661889\
557475373*I)*pref*Qs*z^4*col[8]*Log[z]^2 - 
     (
       0.0001604059727294427373305122385487295887580569641210002864`27.148348\
15212589*pref*Qs*z^4*col[8]*Log[z]^2)/eps - 
     (0.0000384770113983530177219313211102132`24.25572186265441 + 
       0.0004724345864238206423499324124301321531784005759990785312`25.595975\
22604912*I)*pref*Qs*z^5*col[8]*Log[z]^2 - 
     (
       0.0001069373151529618248870081590324864014090324960791257231`26.349121\
35009031*pref*Qs*z^5*col[8]*Log[z]^2)/eps - 
     (0.00013111257457997237521597804520709446`24.119754336147928 + 
       0.00024496608184938848121848347311192038`24.66362599738991*I)*pref*Qs*
      z^6*col[8]*Log[z]^2 - 
     (
       0.0001247602010117887957015095188712341244840382123516203502`25.795886\
29349658*pref*Qs*z^6*col[8]*Log[z]^2)/eps - 
     (0.00018451078932186840010816766696778452`23.59772825311466 + 
       0.00013312156790786768322215873310253502`23.74501978225059*I)*pref*Qs*
      z^7*col[8]*Log[z]^2 - 
     (
       0.0001924871672753312847966146862584755109048297129278809199`25.362046\
881760246*pref*Qs*z^7*col[8]*Log[z]^2)/eps - 
     (0.00023737214375410721278084234519214624`23.033987284552694 + 
       0.00006383116189904065567750197927944894`22.765953497753067*I)*pref*Qs*
      z^8*col[8]*Log[z]^2 - 
     (0.0003528931400047740221271269248072051`24.9991217220411*pref*Qs*z^8*
       col[8]*Log[z]^2)/eps - 
     (0.00026816450368105765070720483191615426`22.411050445680196 + 
       0.00003215626191040442089464203608415224`21.80284163529161*I)*pref*Qs*
      z^9*col[8]*Log[z]^2 - 
     (0.00072819219366064480756391270198312166`24.682620733175238*pref*Qs*z^9*
       col[8]*Log[z]^2)/eps - 
     (0.00013131586995903419529351460842758386`21.422243196456517 + 
       0.00009502255740542605663591611107154818`21.603255809467914*I)*pref*Qs*
      z^10*col[8]*Log[z]^2 - 
     (0.00163843243573645081701880357946202372`24.39825159146722*pref*Qs*z^10*
       col[8]*Log[z]^2)/eps - 
     (
       0.0000904727881269456720234081722559202857744685411019745033`27.644309\
48312882 + 
       0.0003779476691390565138799459299441057229398867256726628698`28.690196\
978268453*I)*pref*Qs*z^2*col[7]*Log[z]^3 + 
     (
       0.0000425550777855453251641376994772308953339851457484331779`26.751545\
91292222 - 
       0.0003219554218591962896014354218042382107814482341111092732`29.163188\
786749387*I)*pref*Qs*z^3*col[7]*Log[z]^3 + 
     (0.0000712915434353078832580054393549909315404708462058212688`30.*pref*
       Qs*z^3*col[7]*Log[z]^3)/eps - 
     0.0000601522397735410264989420894557735984886206348552095645`26.28357891\
2908578*pref*Qs*z^4*col[7]*Log[z]^3 - 
     0.0000623801005058943978507547594356170651222305477603518024`25.64953918\
3219648*pref*Qs*z^5*col[7]*Log[z]^3 - 
     0.000088483202086634732189493209366116349061207806955225613`25.138144616\
27252*pref*Qs*z^6*col[7]*Log[z]^3 - 
     0.00014951173374823475142014828234729505`24.694885357101853*pref*Qs*z^7*
      col[7]*Log[z]^3 - 
     0.00028685298258144194276982277897613093`24.30133602055159*pref*Qs*z^8*
      col[7]*Log[z]^3 - 
     0.00060699353871758419055407649906605906`23.946281961809117*pref*Qs*z^9*
      col[7]*Log[z]^3 - 
     0.00138722238321356542637370824890065887`23.62156783727613*pref*Qs*z^10*
      col[7]*Log[z]^3 + 
     0.0001245678707247400507396891315341873741341139907581594778`27.96827421\
0301804*pref*Qs*z^2*col[8]*Log[z]^3 - 
     (
       0.0001053559095212018715048895187107340415313564585715625496`27.393329\
90491647 - 
       0.0001679767418395806728355315244196025447555382091014483165`28.976306\
987705485*I)*pref*Qs*z^3*col[8]*Log[z]^3 - 
     (0.0000712915434353078832580054393549909315404708462058212688`30.*pref*
       Qs*z^3*col[8]*Log[z]^3)/eps + 
     0.0000267343287882404562217520397581215993288740950775092951`26.18753107\
531626*pref*Qs*z^4*col[8]*Log[z]^3 + 
     0.0000568104486750109694712230844860083985907061324548830626`25.86544761\
2511*pref*Qs*z^5*col[8]*Log[z]^3 + 
     0.0000987684924676661299303617024397270199302589762141121127`25.44217226\
93005*pref*Qs*z^6*col[8]*Log[z]^3 + 
     0.0001783625302322109104261223585862679374914247380030193663`25.02748017\
670123*pref*Qs*z^7*col[8]*Log[z]^3 + 
     0.00034612044337841977321761640806848098`24.638680298320253*pref*Qs*z^8*
      col[8]*Log[z]^3 + 
     0.00072478030830437914276407033919936478`24.27903222064623*pref*Qs*z^9*
      col[8]*Log[z]^3 + 
     0.00162835022925891285585014113929814028`23.946964259499836*pref*Qs*z^10*
      col[8]*Log[z]^3 - 
     0.0000300761198867705132494710447278867983952086503289989706`28.91756095\
1078475*pref*Qs*z^2*col[7]*Log[z]^4 - 
     0.0000790890559985446829893497842844430646777098450095829703`30.*pref*Qs*
      z^3*col[7]*Log[z]^4 + 
     0.0000668358219706011405543800993953039983191914183179574396`30.*pref*Qs*
      z^3*col[8]*Log[z]^4;
B9to10 = 
    (
       0.0024671485956396317630743520400587910240257104905239447215`28.858122\
45567416 - 
       0.0025064242140738669252569587852056413476248074156361213741`28.969235\
446588492*I)*pref*Qs*col[9] - 
     (
       0.0000126245441500024376602717965524463107936250456822806815`29.522878\
745280337*pref*Qs*col[9])/eps^3 - 
     (
       (
        0.0000920849102706060158749236925001966199064415096825179121`29.46616\
3147206277 + 
        0.0001189835254697029765918348297972184692018402652114231373`29.53601\
9532766055*I)*pref*Qs*col[9])/eps^2 + 
     (
       (
        0.0001078579007437830688233277220007613386157038050496229875`28.82415\
471846564 - 
        0.0008678798328378334763169128761679464800344277087600066621`29.46520\
8610125305*I)*pref*Qs*col[9])/eps + 
     (
       0.0002945621669673516263133015120490136611322631645100675307`26.376708\
770293195 + 
       0.0024022805117206087088782971785310957681572351065926379939`27.300640\
872927904*I)*pref*Qs*z*col[9] + 
     (
       0.0001203044795470820529978841789115471969745445529723234401`29.698970\
00433602*pref*Qs*z*col[9])/eps^2 + 
     (
       (
        0.0002173606691197402655231006135375230615909581160193251689`28.15800\
06407405 + 
        0.0008818778946577985323865405032029133599691057150956327995`28.69328\
40560093*I)*pref*Qs*z*col[9])/eps - 
     (
       0.0038097573582445326441707844578652890553418186949333614593`26.696009\
454008593 - 
       0.0168896218561201713593087846790680443971727064084420493313`27.365817\
549052384*I)*pref*Qs*z^2*col[9] + 
     (
       (
        0.001611098003563743934574171039136070269210694782232545993`28.039858\
760332233 - 
        0.0007106818436020325066091171894613846718200679633455210006`27.73222\
9364830626*I)*pref*Qs*z^2*col[9])/eps + 
     (0.02935566452914431229027655043955237031`26.865490160146237 - 
       0.03880412488205575066076042867603519544`27.00452003592255*I)*pref*Qs*
      z^3*col[9] - 
     (
       (
        0.0024723830784225009695375810746711202635566106233527136816`27.57620\
7409829994 + 
        0.0006451192905521028858584280905149882262215664943457753942`26.96121\
5992861916*I)*pref*Qs*z^3*col[9])/eps - 
     (0.04106804583939805732303576675633510837`26.36599370069837 + 
       0.00513780846736128901015476262684993697`25.47593296778697*I)*pref*Qs*
      z^4*col[9] - 
     (
       (
        0.0003018490801440891245140294569011831508562057212872196464`26.08012\
3616645242 - 
        0.001301819749256750214475369314251919728150519566670569333`26.709388\
710266342*I)*pref*Qs*z^4*col[9])/eps - 
     (0.021012222968434228106041508235790415`25.43437158601043 - 
       0.01520583557990092213928626021418367948`25.293219924550282*I)*pref*Qs*
      z^5*col[9] + 
     (
       (
        0.0000233560324911894101342834158952531953208799125064122368`24.37074\
940434171 + 
        0.0010097268592801460444891394967889441942469387804336979967`26.01802\
8700928458*I)*pref*Qs*z^5*col[9])/eps - 
     (0.01822308324965079012355067876935353415`24.727825428675565 - 
       0.02210859420295563832050514489041689994`24.80088203804293*I)*pref*Qs*
      z^6*col[9] + 
     ((0.00016971991601650069322255483550790347`24.63028693192919 + 
        0.00130730232346956986143597346817394842`25.537008473421018*I)*pref*
       Qs*z^6*col[9])/eps - 
     (0.0236972400954800853759143608796745171`24.191177910349666 - 
       0.03623408652730250369592547414883610044`24.356213605519148*I)*pref*Qs*
      z^7*col[9] + 
     ((0.00041665941476060190970943636765557058`24.41381944366634 + 
        0.00218043409578737975093253377640896654`25.157569935211598*I)*pref*
       Qs*z^7*col[9])/eps - 
     (0.03988992427738455931035676349188913251`23.760713538549137 - 
       0.06959871768904182921179152726044168462`23.975983819688565*I)*pref*Qs*
      z^8*col[9] + 
     ((0.00098405024874496706678245206367828849`24.175484060391575 + 
        0.00425113138579870201373979817265066986`24.838801229780373*I)*pref*
       Qs*z^8*col[9])/eps - 
     (0.07811354950510103930427310207497160578`23.390569243039355 - 
       0.15089184411213977907167213233591314024`23.644162438258967*I)*pref*Qs*
      z^9*col[9] + 
     ((0.00240163973189273355521782404917524799`23.946186410054345 + 
        0.00922582190689346677644478688879771664`24.560073694402764*I)*pref*
       Qs*z^9*col[9])/eps - 
     (0.1679364667520225614426743157737082541`23.05607127194593 - 
       0.35637845690601661419790135080803192641`23.345722800557766*I)*pref*Qs*
      z^10*col[9] + 
     ((0.00610818080299171289773155504352527481`23.729407940495104 + 
        0.02165856453502187799856431426923512318`24.30928149084312*I)*pref*Qs*
       z^10*col[9])/eps - 
     (
       0.0026662924973300913636864216565294302725916026644384844562`29.015746\
892939795 - 
       0.0026684562192944333885822776593714408810965231319289053927`29.051426\
093236483*I)*pref*Qs*col[10] + 
     (
       0.0000126245441500024376602717965524463107936250456822806815`29.522878\
745280337*pref*Qs*col[10])/eps^3 + 
     (
       (
        0.000096540631735312758578549032459883553127720937570381682`29.505529\
395949527 + 
        0.0001189835254697029765918348297972184692018402652114231373`29.53601\
9532766055*I)*pref*Qs*col[10])/eps^2 - 
     (
       (
        0.0000906657710304864398744595900857537224481222070484986183`28.80114\
3238874545 - 
        0.000909874018297728644525795757272847116223312260055889816`29.503140\
18682525*I)*pref*Qs*col[10])/eps - 
     (
       0.0009456253590012701710182225057883221566715285854163507787`27.042784\
469727277 - 
       0.012478012490137905324608615963065892429890743749715998007`28.1786101\
2796106*I)*pref*Qs*z*col[10] - 
     (
       0.0001203044795470820529978841789115471969745445529723234401`29.698970\
00433602*pref*Qs*z*col[10])/eps^2 + 
     (
       (
        0.0009856841263510802644557411755779489081532844335650007834`28.99820\
016277334 + 
        0.0006299127818984275231332432165735095428307381668174020671`28.66092\
3883073593*I)*pref*Qs*z*col[10])/eps - 
     (
       0.0072825232147790439678545733517577872841540638006525847979`27.113745\
180789962 + 
       0.0491235189895424081611078006647666912651348269605974005287`27.973621\
22745742*I)*pref*Qs*z^2*col[10] - 
     (
       (
        0.0051574836913275064410271790879765813731068351740938778032`28.65422\
6880373653 + 
        0.0008011088329541935489106665303150382309873344657011325562`27.86488\
4888238027*I)*pref*Qs*z^2*col[10])/eps - 
     (0.03244427360735844408191786757840364574`27.0638430408869 - 
       0.07363206646091761819324885913783696666`27.4309870568159*I)*pref*Qs*
      z^3*col[10] + 
     (
       (
        0.0059416591268456148310053374172338204367602707315518517961`28.05156\
2392158797 + 
        0.0023248867089479096142137433347110136722329518877867280649`27.61243\
380716372*I)*pref*Qs*z^3*col[10])/eps + 
     (0.06706165109625933132121536209361002558`26.73223391423658 + 
       0.0062804621520715227014604829642762176`25.7126905286539*I)*pref*Qs*
      z^4*col[10] + 
     (
       (
        0.0007429655051500566521729381129101895419166211275110623627`26.56363\
6023605067 - 
        0.0028136104258129762699951530340283426316650099775840958919`27.13090\
7579740963*I)*pref*Qs*z^4*col[10])/eps + 
     (0.03486145377470462907051936518740863662`25.80713136820788 - 
       0.02800391548536149755916452692444538876`25.708470099732192*I)*pref*Qs*
      z^5*col[10] - 
     ((7.3154352182451364012321920403802402385009614970108836`23.956246408000\
7*^-6 + 
        0.0020175873103176300815023286433065594610418381828568237285`26.39812\
608922884*I)*pref*Qs*z^5*col[10])/eps + 
     (0.02628491265570560690695446977348045394`25.03948733255672 - 
       0.0398346555868369897911340358674514712`25.206754252279868*I)*pref*Qs*
      z^6*col[10] - 
     ((0.00028913325127064139767971394642751328`24.9487785529788 + 
        0.00248313951634663457128469413911116624`25.889429863193666*I)*pref*
       Qs*z^6*col[10])/eps + 
     (0.0293772129072090489790962502313648852`24.43648510595792 - 
       0.05962367776786958448076973563768731866`24.722421627413578*I)*pref*Qs*
      z^7*col[10] - 
     ((0.00072372227684267800688498836716313866`24.73778834888423 + 
        0.00399458290765485101755627424014067402`25.489196306830703*I)*pref*
       Qs*z^7*col[10])/eps + 
     (0.04793079668700815917106170533144657016`23.991696613790555 - 
       0.1037419966036983808974720828098807687`24.298653003808788*I)*pref*Qs*
      z^8*col[10] - 
     ((0.0016953743540035077769683545500997382`24.492476008052183 + 
        0.00757707087422239933588332235615880024`25.153539193108404*I)*pref*
       Qs*z^8*col[10])/eps + 
     (0.0995867544213277664335758646415247371`23.646372151400616 - 
       0.20965619897582047624293537544092500546`23.935490075892677*I)*pref*Qs*
      z^9*col[10] - 
     ((0.00408764229869524397767247530573069126`24.254002463463422 + 
        0.01608887164491061998086793202937004918`24.860388761213677*I)*pref*
       Qs*z^9*col[10])/eps + 
     (0.23234064723418569783983441332035535266`23.346365518158883 - 
       0.4760974219609894425961713101203491581`23.619002491107246*I)*pref*Qs*
      z^10*col[10] - 
     ((0.01027033387633806278208375117615397752`24.02764075174687 + 
        0.0371004264455604727085163908355228714`24.59686235034175*I)*pref*Qs*
       z^10*col[10])/eps + 
     (
       0.000112587628908104573875578610628745186767103221221923619`26.4549836\
973892 - 
       0.0009112205486260738783002094251436489616991800719402261337`27.464447\
076006525*I)*pref*Qs*z*col[9]*Log[z] - 
     (
       0.0000802029863647213686652561192743647979822242157224723469`28.289864\
01903743*pref*Qs*z*col[9]*Log[z])/eps + 
     (
       0.0118198896619284993890221767784039995898606987579676925581`27.663710\
78029377 + 
       0.0035056645771192442128181409366102041476493777044358905633`27.235589\
418793538*I)*pref*Qs*z^2*col[9]*Log[z] - 
     (
       (
        0.0002262170567498494898323585678280576760693013883735672855`27.66742\
8051228505 + 
        0.0010808971080296592163829002208612494527054348247893264412`28.33268\
8743031017*I)*pref*Qs*z^2*col[9]*Log[z])/eps - 
     (
       0.0261999577509233499388107694130437766891600346676572717056`27.313264\
598352543 + 
       0.0141942240006868329331013927957461885384300337031406419968`27.173509\
486104283*I)*pref*Qs*z^3*col[9]*Log[z] - 
     (
       (
        0.0002053478479506076542904064128196924402206223612112773323`26.96226\
5797822283 - 
        0.0013438139347166453826842521953568203576732518192199778675`27.95942\
691996*I)*pref*Qs*z^3*col[9]*Log[z])/eps + 
     (0.0073177781085443118467452146919243735`26.12747447749208 + 
       0.01988716307813952153358721662546940268`26.691240738122545*I)*pref*Qs*
      z^4*col[9]*Log[z] + 
     (
       0.0004143820962177270714371566162508847873640324325980572889`26.711825\
199153903*pref*Qs*z^4*col[9]*Log[z])/eps + 
     (0.01044303055026876976864248074318675189`25.633235175225945 + 
       0.00629495173054131898960499325700299701`25.55784414997475*I)*pref*Qs*
      z^5*col[9]*Log[z] + 
     (
       0.0003214060416541797070215078557587507808585836591168188657`26.019338\
866315213*pref*Qs*z^5*col[9]*Log[z])/eps + 
     (0.0130623559548393145668570701846134706`25.074847608256896 + 
       0.00361186623216860688493108303126220303`24.672599738557786*I)*pref*Qs*
      z^6*col[9]*Log[z] + 
     (
       0.0004161272537914038789960765410684288488441696530406047744`25.537855\
319096728*pref*Qs*z^6*col[9]*Log[z])/eps + 
     (0.02031950018252121974917377645145531232`24.60511191209087 + 
       0.0028954838038616622943188067934472587`23.924008632663373*I)*pref*Qs*
      z^7*col[9]*Log[z] + 
     (0.00069405372886133737546665066873770315`25.158189209609183*pref*Qs*z^7*
       col[9]*Log[z])/eps + 
     (0.03795766194786057516232397171272394645`24.209858279101862 + 
       0.00276821533369363645749693391017001591`23.244911839017057*I)*pref*Qs*
      z^8*col[9]*Log[z] + 
     (0.00135317714756592514913270931524286629`24.839275991116857*pref*Qs*z^8*
       col[9]*Log[z])/eps + 
     (0.08095702722890010212944595554375114968`23.867945376518172 + 
       0.00218191674915287848142754668055133743`22.476198785535562*I)*pref*Qs*
      z^9*col[9]*Log[z] + 
     (0.00293667032113518202751072481328669455`24.560446080533488*pref*Qs*z^9*
       col[9]*Log[z])/eps + 
     (0.18953074752395356217944455518364535049`23.562845923449885 - 
       0.0019165463148442687576176201412612`21.749608117793713*I)*pref*Qs*
      z^10*col[9]*Log[z] + 
     (0.00689413521204709911366466167859098611`24.309576764541177*pref*Qs*
       z^10*col[9]*Log[z])/eps + 
     (
       0.0010148223564824742698068344327467665133471647433144584516`27.560376\
225862868 + 
       0.0024230112251822999338199931449200718630279227150206440417`28.005988\
143841964*I)*pref*Qs*z*col[10]*Log[z] + 
     (
       0.0005614209045530495806567928349205535858804024276117659181`29.250681\
189717866*pref*Qs*z*col[10]*Log[z])/eps - 
     (
       0.0280297015937386882858335746505460129612259274146541287649`28.187349\
494805023 - 
       0.0116279437501209803255125371110474614035575204009538115837`27.877731\
19449277*I)*pref*Qs*z^2*col[10]*Log[z] - 
     (
       (
        0.0002550008614384787221591781478181311118312827837935432682`27.79556\
2268815395 - 
        0.0041044784611421113274224676604140952583051225886153960663`29.03175\
212269744*I)*pref*Qs*z^2*col[10]*Log[z])/eps + 
     (
       0.0402826463183632549905269554237406461527581148072999124991`27.650601\
168312598 + 
       0.010779494795259159039227293734788383544316874196940717176`27.1998024\
10620396*I)*pref*Qs*z^3*col[10]*Log[z] + 
     (
       (
        0.0007400344237154167787254472079821244267757576812734809069`27.61224\
8870641807 - 
        0.0033595348367916134567106304883920508947397103284373576175`28.44228\
7837312076*I)*pref*Qs*z^3*col[10]*Log[z])/eps - 
     (0.01236719677979772408262181887423706908`26.510025554863084 + 
       0.0297155522334824865264745142573955224`27.012109729565353*I)*pref*Qs*
      z^4*col[10]*Log[z] - 
     (
       0.0008956000144060552834286933318970735734423143460849158985`27.132675\
81201943*pref*Qs*z^4*col[10]*Log[z])/eps - 
     (0.01830288539530414607109227323668878632`26.032890354762394 + 
       0.0090254836594528026518269063245788112`25.862494934001308*I)*pref*Qs*
      z^5*col[10]*Log[z] - 
     (
       0.0006422179871130651816825323328562099735365955194785371187`26.399053\
68865742*pref*Qs*z^5*col[10]*Log[z])/eps - 
     (0.02182428166075163519751489791564626392`25.453843057101004 + 
       0.00253538028305874416053654444320566264`24.66831163753938*I)*pref*Qs*
      z^6*col[10]*Log[z] - 
     (
       0.0007904078568267702661006050976821312422393490237734505292`25.890020\
048294325*pref*Qs*z^6*col[10]*Log[z])/eps - 
     (0.029905513097386249317487597651148776`24.928535414983767 - 
       0.00162284330014336025891559809688497294`23.82266561816259*I)*pref*Qs*
      z^7*col[10]*Log[z] - 
     (0.0012715152306873312298564947275131297`25.489629190539496*pref*Qs*z^7*
       col[10]*Log[z])/eps - 
     (0.04896716186848548994659385640242656654`24.475193295838736 - 
       0.00557490654407594330924855060657467564`23.699409812249144*I)*pref*Qs*
      z^8*col[10]*Log[z] - 
     (0.00241185656758024721551409008966448162`25.153870868341876*pref*Qs*z^8*
       col[10]*Log[z])/eps - 
     (0.09527695112721230108262066303459122574`24.092334613311753 - 
       0.01077670493147071522309209366954675694`23.320410105709406*I)*pref*Qs*
      z^9*col[10]*Log[z] - 
     (0.00512124690211711645020246291923605952`24.86064775050346*pref*Qs*z^9*
       col[10]*Log[z])/eps - 
     (0.21236734846435106052586911689127742464`23.764718591326865 - 
       0.02022976141998633061178667067682617892`22.923543361226844*I)*pref*Qs*
      z^10*col[10]*Log[z] - 
     (0.0118094325192564515647210724169770573`24.597066106743096*pref*Qs*z^10*
       col[10]*Log[z])/eps - 
     0.0000247207750136663816922741225063829007205680724023503671`26.72419681\
1191828*pref*Qs*z*col[9]*Log[z]^2 - 
     (
       0.0002900881894131848840578186625538526508988470875991352488`27.020804\
232385608 + 
       0.002141703458454653578653026936349932445609147799315935683`28.0366015\
1373771*I)*pref*Qs*z^2*col[9]*Log[z]^2 - 
     (
       0.0001720301177166546575668461106915152621444246710933524171`28.326036\
960833154*pref*Qs*z^2*col[9]*Log[z]^2)/eps + 
     (
       0.0002037750595897852074210310258791027431838225873831650321`26.243910\
14530918 + 
       0.0061220246488716819276235217347603536422791567376729387409`27.906561\
86405281*I)*pref*Qs*z^3*col[9]*Log[z]^2 + 
     (
       0.0002138746303059236497740163180649727919462531232690430259`27.959426\
919960002*pref*Qs*z^3*col[9]*Log[z]^2)/eps + 
     (
       0.0025435671636339470171257904215704511932904018931169099776`26.698831\
981309908 - 
       0.0038424679695804078911127836210984082109522317761262794008`27.178537\
73570869*I)*pref*Qs*z^4*col[9]*Log[z]^2 + 
     (0.00051976362195926212533014892741411384`25.36429043432264 - 
       0.0027086249621632383494729458312660910366749066464174538752`26.430089\
669437177*I)*pref*Qs*z^5*col[9]*Log[z]^2 - 
     (0.00004934451605077276317607352527188964`23.687171233738404 + 
       0.00311981802812471187151825737541824309`25.86490098774385*I)*pref*Qs*
      z^6*col[9]*Log[z]^2 - 
     (0.00058025003326489856449318484997683`24.095155063862364 + 
       0.00479174653190133816847458114847468709`25.40787314329278*I)*pref*Qs*
      z^7*col[9]*Log[z]^2 - 
     (0.00158919056744876495627306820049066553`23.864453579185554 + 
       0.00895526004932264462054427439562006066`25.02481062958834*I)*pref*Qs*
      z^8*col[9]*Log[z]^2 - 
     (0.00405774264566009339598540437363779122`23.59864160316855 + 
       0.0191614183270977788179228747479617789`24.692259267474384*I)*pref*Qs*
      z^9*col[9]*Log[z]^2 - 
     (0.01064623063774266998561153656081104761`23.34075799914086 + 
       0.04508055990435281815881437890353418998`24.394510721497422*I)*pref*Qs*
      z^10*col[9]*Log[z]^2 - 
     0.0004564971431746618302992625931398058872958088827107094814`28.10066071\
536012*pref*Qs*z*col[10]*Log[z]^2 + 
     (
       0.0022331460179839827452688974398396508083733515429898175693`28.032559\
300050593 + 
       0.0009914328801460613014411071147183646361880381371831955568`27.874128\
692398653*I)*pref*Qs*z^2*col[10]*Log[z]^2 + 
     (
       0.000653248035904982869558382826337704050042602882982645971`29.0230127\
37337194*pref*Qs*z^2*col[10]*Log[z]^2)/eps - 
     (
       0.0020330142455601512120271017774939779141806908966806566083`27.407339\
908486225 + 
       0.0064750099268591211621944454388520652696542133671505351226`28.079722\
533370802*I)*pref*Qs*z^3*col[10]*Log[z]^2 - 
     (
       0.0005346865757648091244350407951624319838783719311952387285`28.442287\
83731208*pref*Qs*z^3*col[10]*Log[z]^2)/eps - 
     (
       0.003385977003055065559529956257698762005469796604499161636`26.9893538\
20606542 - 
       0.005795197593465533212825837592476287791787119448288653001`27.5052831\
61684098*I)*pref*Qs*z^4*col[10]*Log[z]^2 - 
     (
       0.000473123357527444296079950681386090864124343672815747072`25.4914155\
97196973 - 
       0.0044933778442087829983504682782243680753143140136782213066`26.799345\
560720337*I)*pref*Qs*z^5*col[10]*Log[z]^2 + 
     (0.00078209348057362748421564021331735542`25.055249881357273 + 
       0.00478033811151806664777783463244118908`26.20206250059454*I)*pref*Qs*
      z^6*col[10]*Log[z]^2 + 
     (0.00216555637911237696858787685118716422`24.83450314933386 + 
       0.00625377409868758844966683865414180274`25.6775396441041*I)*pref*Qs*
      z^7*col[10]*Log[z]^2 + 
     (0.00450505878513541247707382577902230388`24.48329253958889 + 
       0.01004164962717013262210807452980384012`25.230492609595807*I)*pref*Qs*
      z^8*col[10]*Log[z]^2 + 
     (0.0093970362132620441809638356931614499`24.12841326380136 + 
       0.0194825881434466709462142800478405853`24.85719912621673*I)*pref*Qs*
      z^9*col[10]*Log[z]^2 + 
     (0.02093381530644522157459372596491370892`23.798146921218624 + 
       0.04375097792764216020749887693969468098`24.54084698469937*I)*pref*Qs*
      z^10*col[10]*Log[z]^2 - 
     (
       0.0000552116769833892203180462272525183321382919042717301892`27.632246\
774676368 - 
       0.0003779476691390565138799459299441057229398867256726628698`28.984369\
57230288*I)*pref*Qs*z^2*col[9]*Log[z]^3 + 
     (
       0.000435692359426311725024982122862499934767332587142311391`27.8961569\
31226155 - 
       0.0006859050291782877474117537247133770577517810204975806251`29.770034\
596119217*I)*pref*Qs*z^3*col[9]*Log[z]^3 - 
     0.0004076985140206669573817186063113543922897414208489144412`27.31149440\
026687*pref*Qs*z^4*col[9]*Log[z]^3 - 
     0.000287394034473584904383834427399807192820666150157441422`26.542903880\
896933*pref*Qs*z^5*col[9]*Log[z]^3 - 
     0.0003310229738155050933568325478384084184678901247629717106`25.95974793\
188992*pref*Qs*z^6*col[9]*Log[z]^3 - 
     0.00050842009773036287619716941610007752`25.488136998098813*pref*Qs*z^7*
      col[9]*Log[z]^3 - 
     0.0009501826023487128815481037464032385`25.09330031585895*pref*Qs*z^8*
      col[9]*Log[z]^3 - 
     0.00203308962893949820944654393735395428`24.75117252251951*pref*Qs*z^9*
      col[9]*Log[z]^3 - 
     0.00478319596408536761001016543937972531`24.44562428076028*pref*Qs*z^10*
      col[9]*Log[z]^3 - 
     0.0005480537401589293525459168150414927862213414247559904397`28.84987347\
451874*pref*Qs*z^2*col[10]*Log[z]^3 - 
     (
       0.0001523333151876714148547759756244935941166339585994312903`27.622053\
84355877 - 
       0.0008398837091979033641776576220980127237776910455072415818`29.987184\
394077705*I)*pref*Qs*z^3*col[10]*Log[z]^3 + 
     0.0006148895621295304931002969144367967870790274929829128597`27.67036162\
334353*pref*Qs*z^4*col[10]*Log[z]^3 + 
     0.000476762196723621469287911375686501854727958309014128718`26.940150504\
020128*pref*Qs*z^5*col[10]*Log[z]^3 + 
     0.000507209626732450877762684532077695902926271090341257842`26.321248512\
665225*pref*Qs*z^6*col[10]*Log[z]^3 + 
     0.0006635460405241281234238856267965780965985537282554200063`25.77932936\
5116112*pref*Qs*z^7*col[10]*Log[z]^3 + 
     0.00106545211664067631529089129116033946`25.318296271472104*pref*Qs*z^8*
      col[10]*Log[z]^3 + 
     0.00206716680483539314471559692000482526`24.93363198918656*pref*Qs*z^9*
      col[10]*Log[z]^3 + 
     0.00464212293485910462606603370968414244`24.60800276736371*pref*Qs*z^10*
      col[10]*Log[z]^3 + 
     0.0000300761198867705132494710447278867983952086503289989706`29.32819932\
3045677*pref*Qs*z^2*col[9]*Log[z]^4 - 
     0.000054582587942657598119410414506164931960672991626331909`29.838937731\
30944*pref*Qs*z^3*col[9]*Log[z]^4 + 
     0.0000668358219706011405543800993953039983191914183179574396`30.*pref*Qs*
      z^3*col[10]*Log[z]^4;
B11to12 = (-0.0012404978521151355 - 0.0029080973772876943*I)*pref*Qc*
      col[11] - (0.000026734329009103868*pref*Qc*col[11])/eps^2 - 
     ((0.00030855871516320585 + 0.0002519651146786732*I)*pref*Qc*col[11])/
      eps + (0.021042572605629223 - 0.03305450333055465*I)*pref*Qc*z*
      col[11] - ((5.1988157435262083*^-8 - 3.222950800858826*^-8*I)*pref*Qc*z*
       col[11])/eps^3 - ((1.2643638118425837*^-7 - 1.5570628412314713*^-7*I)*
       pref*Qc*z*col[11])/eps^2 - 
     ((0.008505309637255085 + 0.012534577144677247*I)*pref*Qc*z*col[11])/
      eps + (0.007004323251713185 - 0.000383605117774688*I)*pref*Qc*z^2*
      col[11] + ((1.1566159618600635*^-8 - 2.652433534963694*^-8*I)*pref*Qc*
       z^2*col[11])/eps^3 + ((1.736726840811942*^-8 + 1.0933942917040751*^-7*
         I)*pref*Qc*z^2*col[11])/eps^2 + 
     ((0.0105767940662444 + 0.0077355479834767815*I)*pref*Qc*z^2*col[11])/
      eps - (0.019149470299189186 - 0.026911895606999955*I)*pref*Qc*z^3*
      col[11] - ((3.146979348986334*^-9 + 1.9986672864695867*^-9*I)*pref*Qc*
       z^3*col[11])/eps^3 + ((4.556446973197348*^-10 + 1.8019395350843403*^-9*
         I)*pref*Qc*z^3*col[11])/eps^2 - 
     ((0.002347145486235106 - 0.004031447424148942*I)*pref*Qc*z^3*col[11])/
      eps - (0.013506387320078611 + 0.0006185258934228166*I)*pref*Qc*z^4*
      col[11] - (7.167126540690016*^-10*pref*Qc*z^4*col[11])/eps^3 - 
     ((7.533987347180249*^-9 - 6.832719987026614*^-9*I)*pref*Qc*z^4*col[11])/
      eps^2 - ((0.00015588726938711717 - 0.0008398840071605559*I)*pref*Qc*z^4*
       col[11])/eps + (0.00007459068380759326 + 0.009667481282235948*I)*pref*
      Qc*z^5*col[11] - (1.2307133957778493*^-10*pref*Qc*z^5*col[11])/eps^3 - 
     ((4.3622944145838005*^-9 - 1.514353559217696*^-9*I)*pref*Qc*z^5*col[11])/
      eps^2 + ((0.00001215232981708475 + 0.0005634271677706368*I)*pref*Qc*z^5*
       col[11])/eps - (0.0229901949841127 + 0.009289678929333661*I)*pref*Qc*
      z^6*col[11] - (6.406260370274419*^-10*pref*Qc*z^6*col[11])/eps^3 - 
     ((6.7493368532955955*^-9 - 5.859470998681449*^-9*I)*pref*Qc*z^6*col[11])/
      eps^2 + ((0.00010827352254515199 + 0.0006720116818489663*I)*pref*Qc*z^6*
       col[11])/eps + (0.026770518191883363 + 0.048835213270280675*I)*pref*Qc*
      z^7*col[11] - ((7.521733552846854*^-9 - 5.10037821005449*^-10*I)*pref*
       Qc*z^7*col[11])/eps^2 + 
     ((0.00028547608527929036 + 0.001123442283113174*I)*pref*Qc*z^7*col[11])/
      eps - (0.11781869005191004 + 0.05467366897964246*I)*pref*Qc*z^8*
      col[11] - (2.3516840714360443*^-9*pref*Qc*z^8*col[11])/eps^3 - 
     ((2.537315271777807*^-8 - 2.127824727526928*^-8*I)*pref*Qc*z^8*col[11])/
      eps^2 + ((0.0007248678909863582 + 0.002311124122689745*I)*pref*Qc*z^8*
       col[11])/eps + (0.22035500794067175 + 0.2806869863561632*I)*pref*Qc*
      z^9*col[11] + (9.53350811488951*^-10*pref*Qc*z^9*col[11])/eps^3 - 
     ((2.9054911851456033*^-8 + 5.9530063933888044*^-9*I)*pref*Qc*z^9*
       col[11])/eps^2 + ((0.0019059922228277792 + 0.005424723467144232*I)*
       pref*Qc*z^9*col[11])/eps - (0.8408887520518142 + 
       0.34320038226023186*I)*pref*Qc*z^10*col[11] - 
     (1.4018210141297782*^-8*pref*Qc*z^10*col[11])/eps^3 - 
     ((1.5157165161872044*^-7 - 1.2556560258225602*^-7*I)*pref*Qc*z^10*
       col[11])/eps^2 + ((0.005219876917801791 + 0.013903816252401668*I)*pref*
       Qc*z^10*col[11])/eps + (0.006947531808637275 + 0.011455962835221434*I)*
      pref*Qc*z*col[11]*Log[z] + 
     ((4.3709160553115356*^-8 - 5.6154635731317515*^-8*I)*pref*Qc*z*col[11]*
       Log[z])/eps^3 + ((1.5152901652881745*^-7 - 9.466641312169677*^-8*I)*
       pref*Qc*z*col[11]*Log[z])/eps^2 - 
     ((0.00610043675392254 + 0.0022188592334281415*I)*pref*Qc*z*col[11]*
       Log[z])/eps + (0.026107555156270057 - 0.06967466296059821*I)*pref*Qc*
      z^2*col[11]*Log[z] - ((3.433739945591513*^-8 + 6.361590866935107*^-9*I)*
       pref*Qc*z^2*col[11]*Log[z])/eps^3 - 
     ((2.5022095270776923*^-8 - 7.20628996614403*^-8*I)*pref*Qc*z^2*col[11]*
       Log[z])/eps^2 - ((0.0033425525421321295 + 0.014581481848390518*I)*pref*
       Qc*z^2*col[11]*Log[z])/eps + (0.011420981077860937 - 
       0.02440016355205903*I)*pref*Qc*z^3*col[11]*Log[z] - 
     ((1.617002505852061*^-9 - 2.0625564429131715*^-10*I)*pref*Qc*z^3*col[11]*
       Log[z])/eps^3 + ((3.788610508648205*^-9 + 1.0593566772930385*^-8*I)*
       pref*Qc*z^3*col[11]*Log[z])/eps^2 + 
     ((0.00128324231385675 - 0.0011338448927427636*I)*pref*Qc*z^3*col[11]*
       Log[z])/eps - (0.0014736312226636544 - 0.0033397095275123356*I)*pref*
      Qc*z^4*col[11]*Log[z] + (1.7900826420128024*^-9*pref*Qc*z^4*col[11]*
       Log[z])/eps^2 + ((0.0002673611367185677 - 0.00041995836332644684*I)*
       pref*Qc*z^4*col[11]*Log[z])/eps + 
     (0.012911612623685538 - 0.0040551062072283275*I)*pref*Qc*z^5*col[11]*
      Log[z] + (1.432890650750196*^-10*pref*Qc*z^5*col[11]*Log[z])/eps^2 + 
     ((0.000179352189222352 - 0.00036745149311402225*I)*pref*Qc*z^5*col[11]*
       Log[z])/eps - (0.015313009750389156 - 0.009730571386867809*I)*pref*Qc*
      z^6*col[11]*Log[z] + (1.6455356539185617*^-9*pref*Qc*z^6*col[11]*
       Log[z])/eps^2 + ((0.00021391828631496523 - 0.0004762291836542358*I)*
       pref*Qc*z^6*col[11]*Log[z])/eps + 
     (0.05097420769112754 - 0.025501261643246773*I)*pref*Qc*z^7*col[11]*
      Log[z] - (4.854582725394296*^-10*pref*Qc*z^7*col[11]*Log[z])/eps^2 + 
     ((0.0003576128498525427 - 0.0007760502136683993*I)*pref*Qc*z^7*col[11]*
       Log[z])/eps - (0.0851180804896366 - 0.06273165554406149*I)*pref*Qc*z^8*
      col[11]*Log[z] + (6.195378335349666*^-9*pref*Qc*z^8*col[11]*Log[z])/
      eps^2 + ((0.000735688315332661 - 0.0014707099352118946*I)*pref*Qc*z^8*
       col[11]*Log[z])/eps + (0.2947855280560407 - 0.17713959478273444*I)*
      pref*Qc*z^9*col[11]*Log[z] - (4.7380851533884716*^-9*pref*Qc*z^9*
       col[11]*Log[z])/eps^2 + 
     ((0.001726776712834499 - 0.003102125842924075*I)*pref*Qc*z^9*col[11]*
       Log[z])/eps - (0.581613576707608 - 0.48328959169218155*I)*pref*Qc*z^10*
      col[11]*Log[z] + (3.758831712552535*^-8*pref*Qc*z^10*col[11]*Log[z])/
      eps^2 + ((0.004425915788269785 - 0.007089773425237977*I)*pref*Qc*z^10*
       col[11]*Log[z])/eps + (0.007148114477162695 + 0.009005700005104245*I)*
      pref*Qc*z*col[11]*Log[z]^2 - 
     ((2.068724098535507*^-8 - 1.491851667027866*^-8*I)*pref*Qc*z*col[11]*
       Log[z]^2)/eps^3 - ((6.274043531755147*^-8 - 8.259047295806204*^-8*I)*
       pref*Qc*z*col[11]*Log[z]^2)/eps^2 - 
     ((0.0007490764824670017 - 0.0010079987113301263*I)*pref*Qc*z*col[11]*
       Log[z]^2)/eps - (0.007394594970884405 - 0.019883024492673096*I)*pref*
      Qc*z^2*col[11]*Log[z]^2 + 
     ((9.622597634938862*^-9 - 2.797794433758924*^-8*I)*pref*Qc*z^2*col[11]*
       Log[z]^2)/eps^3 + ((4.842897410525793*^-8 + 1.2937370754556587*^-8*I)*
       pref*Qc*z^2*col[11]*Log[z]^2)/eps^2 - 
     ((0.0015290625323918922 - 0.0027715184552722996*I)*pref*Qc*z^2*col[11]*
       Log[z]^2)/eps - (0.003301621483822563 - 0.005068978876118332*I)*pref*
      Qc*z^3*col[11]*Log[z]^2 + 
     ((4.759936731227321*^-9 - 1.8659531194481493*^-9*I)*pref*Qc*z^3*col[11]*
       Log[z]^2)/eps^2 - ((0.0001804543967617485 + 2.2597456215273093*^-8*I)*
       pref*Qc*z^3*col[11]*Log[z]^2)/eps + 
     (0.0001304964774290658 + 0.00209272903080605*I)*pref*Qc*z^4*col[11]*
      Log[z]^2 - (0.00006683796479776613*pref*Qc*z^4*col[11]*Log[z]^2)/eps - 
     (0.0009144114248862481 + 0.0036106247726879516*I)*pref*Qc*z^5*col[11]*
      Log[z]^2 - (0.00005848121948938932*pref*Qc*z^5*col[11]*Log[z]^2)/eps + 
     (0.0012278044848783518 + 0.0071731158110716065*I)*pref*Qc*z^6*col[11]*
      Log[z]^2 - (0.00007579387435100934*pref*Qc*z^6*col[11]*Log[z]^2)/eps - 
     (0.004595055228441988 + 0.014997112789219464*I)*pref*Qc*z^7*col[11]*
      Log[z]^2 - (0.00012351119766945175*pref*Qc*z^7*col[11]*Log[z]^2)/eps + 
     (0.008880576582855126 + 0.035705146935567075*I)*pref*Qc*z^8*col[11]*
      Log[z]^2 - (0.00023406977484247138*pref*Qc*z^8*col[11]*Log[z]^2)/eps - 
     (0.03078274165794559 + 0.09151423869250155*I)*pref*Qc*z^9*col[11]*
      Log[z]^2 - (0.0004937141333516831*pref*Qc*z^9*col[11]*Log[z]^2)/eps + 
     (0.07027940751802308 + 0.23933112090144748*I)*pref*Qc*z^10*col[11]*
      Log[z]^2 - (0.0011283682867648248*pref*Qc*z^10*col[11]*Log[z]^2)/eps + 
     (0.0017045337279703414 - 0.0007980236755655021*I)*pref*Qc*z*col[11]*
      Log[z]^3 + ((4.021405394447064*^-9 - 6.9944860843159946*^-9*I)*pref*Qc*
       z*col[11]*Log[z]^3)/eps^3 + 
     ((2.060109483134273*^-8 - 1.4918516632277373*^-8*I)*pref*Qc*z*col[11]*
       Log[z]^3)/eps^2 + ((0.00010699735051457413 + 0.0001259016062242586*I)*
       pref*Qc*z*col[11]*Log[z]^3)/eps + 
     (0.004078430530505205 - 0.005123203158208703*I)*pref*Qc*z^2*col[11]*
      Log[z]^3 - (2.4060895902630955*^-9*pref*Qc*z^2*col[11]*Log[z]^3)/
      eps^3 - ((9.007708095046252*^-9 - 2.7977944337263978*^-8*I)*pref*Qc*z^2*
       col[11]*Log[z]^3)/eps^2 + 
     ((0.00029403226333294015 - 0.0002519814451146206*I)*pref*Qc*z^2*col[11]*
       Log[z]^3)/eps + (0.0005423776526287359 - 0.0007978601155357277*I)*pref*
      Qc*z^3*col[11]*Log[z]^3 - 
     ((7.0619686626249845*^-9 - 3.4222125940355785*^-9*I)*pref*Qc*z^3*col[11]*
       Log[z]^3)/eps + 0.0002888808743158949*pref*Qc*z^4*col[11]*Log[z]^3 - 
     0.0003246183392281274*pref*Qc*z^5*col[11]*Log[z]^3 + 
     0.0008368826672069613*pref*Qc*z^6*col[11]*Log[z]^3 - 
     0.0014677315783891715*pref*Qc*z^7*col[11]*Log[z]^3 + 
     0.004022494427843221*pref*Qc*z^8*col[11]*Log[z]^3 - 
     0.009216243035783361*pref*Qc*z^9*col[11]*Log[z]^3 + 
     0.026522134394024677*pref*Qc*z^10*col[11]*Log[z]^3 - 
     (0.00014374007425152924 + 0.00018891435160957835*I)*pref*Qc*z*col[11]*
      Log[z]^4 - (4.511417983572895*^-10*pref*Qc*z*col[11]*Log[z]^4)/eps^3 - 
     ((3.0160540521236706*^-9 - 5.245864563297982*^-9*I)*pref*Qc*z*col[11]*
       Log[z]^4)/eps^2 + ((0.000010009987269194408 + 1.1188887454136737*^-8*
         I)*pref*Qc*z*col[11]*Log[z]^4)/eps - 
     (0.0006282250179057316 - 0.00027297700099412664*I)*pref*Qc*z^2*col[11]*
      Log[z]^4 + (1.804567193429158*^-9*pref*Qc*z^2*col[11]*Log[z]^4)/eps^2 - 
     ((0.000020044451977272422 + 2.098345825319193*^-8*I)*pref*Qc*z^2*col[11]*
       Log[z]^4)/eps - (0.00006348702386707768 - 0.00004199045176092597*I)*
      pref*Qc*z^3*col[11]*Log[z]^4 + (1.6060343159540746*^-10*pref*Qc*z^3*
       col[11]*Log[z]^4)/eps - (0.000018036479267105957 + 
       6.71333246458905*^-9*I)*pref*Qc*z*col[11]*Log[z]^5 + 
     (2.7068507901437374*^-10*pref*Qc*z*col[11]*Log[z]^5)/eps^2 + 
     ((1.809632433851893*^-9 - 3.1475187379787896*^-9*I)*pref*Qc*z*col[11]*
       Log[z]^5)/eps + (0.000029404261599017423 + 1.2590074951915159*^-8*I)*
      pref*Qc*z^2*col[11]*Log[z]^5 - (1.082740316057495*^-9*pref*Qc*z^2*
       col[11]*Log[z]^5)/eps + 2.6732764040180747*^-6*pref*Qc*z^3*col[11]*
      Log[z]^5 - (9.048162178271896*^-10 - 1.5737593690414966*^-9*I)*pref*Qc*
      z*col[11]*Log[z]^6 - (1.3534253945192268*^-10*pref*Qc*z*col[11]*
       Log[z]^6)/eps + 5.413701578076907*^-10*pref*Qc*z^2*col[11]*Log[z]^6;
B13to14 = (-0.00006531751165928575 - 0.0013835229933853443*I)*pref*Qc*
      col[13] - (0.000013367158894151548*pref*Qc*col[13])/eps^2 - 
     ((0.00014679634888415706 + 0.00012598250470598898*I)*pref*Qc*col[13])/
      eps - (0.02003655791167142 - 0.02644200900424068*I)*pref*Qc*z*col[13] + 
     ((3.0522786112832656*^-9 - 9.782492005686039*^-9*I)*pref*Qc*z*col[13])/
      eps^3 + ((1.063344079801909*^-8 - 1.4837597634917432*^-8*I)*pref*Qc*z*
       col[13])/eps^2 + ((0.002182647276118062 + 0.008437205049500018*I)*pref*
       Qc*z*col[13])/eps + (0.013241356189373832 - 0.003843110367307001*I)*
      pref*Qc*z^2*col[13] - ((6.5987713938897574*^-9 - 9.963535040416471*^-10*
         I)*pref*Qc*z^2*col[13])/eps^3 - 
     ((1.2986126590730507*^-8 - 2.4711289021983607*^-9*I)*pref*Qc*z^2*
       col[13])/eps^2 - ((0.0035054453908801575 + 0.004420823405326499*I)*
       pref*Qc*z^2*col[13])/eps - (0.0018662478034424529 + 
       0.02569129992345076*I)*pref*Qc*z^3*col[13] + 
     ((7.590833364656824*^-9 - 9.62038144459998*^-10*I)*pref*Qc*z^3*col[13])/
      eps^3 + ((1.2854206025980641*^-8 - 1.0250658901561627*^-8*I)*pref*Qc*
       z^3*col[13])/eps^2 + ((0.001603967348269758 - 0.0029396441840319892*I)*
       pref*Qc*z^3*col[13])/eps + (0.004943178793860192 - 
       0.0052354835388278564*I)*pref*Qc*z^4*col[13] + 
     ((4.147388286100673*^-9 - 1.9009659107255272*^-9*I)*pref*Qc*z^4*col[13])/
      eps^3 + ((2.3982465117977636*^-8 - 1.706341367507802*^-8*I)*pref*Qc*z^4*
       col[13])/eps^2 + ((0.00012669498092074405 - 0.00037915921186983115*I)*
       pref*Qc*z^4*col[13])/eps - (0.012335967043506813 + 
       0.009396504127965555*I)*pref*Qc*z^5*col[13] + 
     ((5.695010669212047*^-9 - 2.9702591159211367*^-9*I)*pref*Qc*z^5*col[13])/
      eps^3 + ((3.3728322489101625*^-8 - 1.9717453940415464*^-8*I)*pref*Qc*
       z^5*col[13])/eps^2 + ((0.000055757119650612363 - 
        0.000014785694336515165*I)*pref*Qc*z^5*col[13])/eps + 
     (0.002005235732359445 - 0.009125391856174225*I)*pref*Qc*z^6*col[13] + 
     ((1.2222529231775692*^-8 - 5.9880424230218665*^-9*I)*pref*Qc*z^6*
       col[13])/eps^3 + ((7.152359340900638*^-8 - 4.587411307765965*^-8*I)*
       pref*Qc*z^6*col[13])/eps^2 + 
     ((0.00008456011671931218 + 0.0002784672279638606*I)*pref*Qc*z^6*col[13])/
      eps - (0.08035181065258712 + 0.08461159743770885*I)*pref*Qc*z^7*
      col[13] + ((2.7656349304433503*^-8 - 1.397209913045483*^-8*I)*pref*Qc*
       z^7*col[13])/eps^3 + ((1.7062897855746328*^-7 - 1.0023384994228834*^-7*
         I)*pref*Qc*z^7*col[13])/eps^2 + 
     ((0.000203241923903974 + 0.0008575721955216276*I)*pref*Qc*z^7*col[13])/
      eps - (0.006593351497784283 + 0.05485949222230335*I)*pref*Qc*z^8*
      col[13] + ((7.50059110377066*^-8 - 3.584678536644459*^-8*I)*pref*Qc*z^8*
       col[13])/eps^3 + ((4.72183411481808*^-7 - 2.9279225799427877*^-7*I)*
       pref*Qc*z^8*col[13])/eps^2 + 
     ((0.0005469341924655424 + 0.0023074233511954922*I)*pref*Qc*z^8*col[13])/
      eps - (0.5911106034346432 + 0.6093916280993072*I)*pref*Qc*z^9*col[13] + 
     ((2.0155328300797137*^-7 - 9.82986073649883*^-8*I)*pref*Qc*z^9*col[13])/
      eps^3 + ((1.3172608839262523*^-6 - 7.702147453159114*^-7*I)*pref*Qc*z^9*
       col[13])/eps^2 + ((0.0015357115101757302 + 0.006201355401541875*I)*
       pref*Qc*z^9*col[13])/eps - (0.12852600598603203 + 
       0.5984924292294238*I)*pref*Qc*z^10*col[13] + 
     ((6.077931774539636*^-7 - 2.831647156198436*^-7*I)*pref*Qc*z^10*col[13])/
      eps^3 + ((4.0522630158079664*^-6 - 2.4593771472680714*^-6*I)*pref*Qc*
       z^10*col[13])/eps^2 + ((0.004437139522025291 + 0.017062576669449214*I)*
       pref*Qc*z^10*col[13])/eps - (0.010594391269284438 + 
       0.00908735152004979*I)*pref*Qc*z*col[13]*Log[z] - 
     ((2.3031709385872815*^-9 - 1.0919495963901751*^-9*I)*pref*Qc*z*col[13]*
       Log[z])/eps^3 - ((7.298168104357891*^-9 - 2.810077665498607*^-8*I)*
       pref*Qc*z*col[13]*Log[z])/eps^2 + 
     ((0.0011025130000147515 + 0.0030966549008021337*I)*pref*Qc*z*col[13]*
       Log[z])/eps - (0.01408671994667409 - 0.036429809290762206*I)*pref*Qc*
      z^2*col[13]*Log[z] - ((8.65772884590596*^-10 - 3.2525626107379746*^-9*
         I)*pref*Qc*z^2*col[13]*Log[z])/eps^3 + 
     ((1.603933290223185*^-8 - 2.975118191302778*^-9*I)*pref*Qc*z^2*col[13]*
       Log[z])/eps^2 + ((0.0009675396451474276 + 0.00790404052501654*I)*pref*
       Qc*z^2*col[13]*Log[z])/eps - (0.005306742583017152 - 
       0.02189747008894466*I)*pref*Qc*z^3*col[13]*Log[z] + 
     ((8.27138944142769*^-10 - 2.0625547320421433*^-10*I)*pref*Qc*z^3*col[13]*
       Log[z])/eps^3 - ((1.4124856961145182*^-8 + 3.92048404157519*^-9*I)*
       pref*Qc*z^3*col[13]*Log[z])/eps^2 - 
     ((0.0009357274598715271 - 0.0012598446245748185*I)*pref*Qc*z^3*col[13]*
       Log[z])/eps - (0.002251714619850631 + 0.00975875528623879*I)*pref*Qc*
      z^4*col[13]*Log[z] - (4.849235596404711*^-10*pref*Qc*z^4*col[13]*
       Log[z])/eps^3 - ((1.0044993586921791*^-8 - 4.316694630218665*^-9*I)*
       pref*Qc*z^4*col[13]*Log[z])/eps^2 - 
     ((0.00012073431576303806 - 0.0004899715394130269*I)*pref*Qc*z^4*col[13]*
       Log[z])/eps - (0.010014736931196921 + 0.004554549053814*I)*pref*Qc*z^5*
      col[13]*Log[z] - (7.576931616848359*^-10*pref*Qc*z^5*col[13]*Log[z])/
      eps^3 - ((1.361439942379472*^-8 - 6.744835086280876*^-9*I)*pref*Qc*z^5*
       col[13]*Log[z])/eps^2 - 
     ((4.761505945194422*^-6 - 0.0004409828455557291*I)*pref*Qc*z^5*col[13]*
       Log[z])/eps + (0.010553034864423605 - 0.028861182070334723*I)*pref*Qc*
      z^6*col[13]*Log[z] - (1.5275094106259601*^-9*pref*Qc*z^6*col[13]*
       Log[z])/eps^3 - ((2.9685477062613153*^-8 - 1.3597587555924662*^-8*I)*
       pref*Qc*z^6*col[13]*Log[z])/eps^2 + 
     ((0.00008852508726037156 + 0.0005821462652200737*I)*pref*Qc*z^6*col[13]*
       Log[z])/eps - (0.05561301039549882 + 0.015807858289220933*I)*pref*Qc*
      z^7*col[13]*Log[z] - (3.5641884374437716*^-9*pref*Qc*z^7*col[13]*
       Log[z])/eps^3 - ((6.652033390786016*^-8 - 3.172770467879671*^-8*I)*
       pref*Qc*z^7*col[13]*Log[z])/eps^2 + 
     ((0.0002727044221387809 + 0.0009610537050142032*I)*pref*Qc*z^7*col[13]*
       Log[z])/eps + (0.07242202243720852 - 0.1774541648172061*I)*pref*Qc*z^8*
      col[13]*Log[z] - (9.144273421801685*^-9*pref*Qc*z^8*col[13]*Log[z])/
      eps^3 - ((1.822981626209419*^-7 - 8.140052611127491*^-8*I)*pref*Qc*z^8*
       col[13]*Log[z])/eps^2 + 
     ((0.000733738994397326 + 0.0018389988338110008*I)*pref*Qc*z^8*col[13]*
       Log[z])/eps - (0.3497251570118767 + 0.11935519763090774*I)*pref*Qc*z^9*
      col[13]*Log[z] - (2.5075310994271405*^-8*pref*Qc*z^9*col[13]*Log[z])/
      eps^3 - ((4.860121159966369*^-7 - 2.2321550824377923*^-7*I)*pref*Qc*z^9*
       col[13]*Log[z])/eps^2 + 
     ((0.0019719090337502188 + 0.003908177142539326*I)*pref*Qc*z^9*col[13]*
       Log[z])/eps + (0.49376131380172694 - 1.4066589714729432*I)*pref*Qc*
      z^10*col[13]*Log[z] - (7.223340636741682*^-8*pref*Qc*z^10*col[13]*
       Log[z])/eps^3 - ((1.4773975864912359*^-6 - 6.430076384678074*^-7*I)*
       pref*Qc*z^10*col[13]*Log[z])/eps^2 + 
     ((0.005424972793528937 + 0.008985674279497147*I)*pref*Qc*z^10*col[13]*
       Log[z])/eps - (0.005210989229651297 + 0.004002293939526802*I)*pref*Qc*
      z*col[13]*Log[z]^2 + (7.133641687345066*^-10*pref*Qc*z*col[13]*
       Log[z]^2)/eps^3 + (1.3881266613599563*^-9*pref*Qc*z*col[13]*Log[z]^2)/
      eps^2 + ((0.00022899293220527382 + 0.0007558555376807399*I)*pref*Qc*z*
       col[13]*Log[z]^2)/eps + (0.0034232066791561877 - 
       0.015533310147848232*I)*pref*Qc*z^2*col[13]*Log[z]^2 + 
     (9.011409252265498*^-10*pref*Qc*z^2*col[13]*Log[z]^2)/eps^3 + 
     ((1.6149799028468415*^-9 - 4.8775103942723386*^-9*I)*pref*Qc*z^2*col[13]*
       Log[z]^2)/eps^2 + ((0.00046637784245102953 - 0.0011338388636797652*I)*
       pref*Qc*z^2*col[13]*Log[z]^2)/eps + 
     (0.003503396619272278 - 0.007116212160642357*I)*pref*Qc*z^3*col[13]*
      Log[z]^2 - ((3.857641773727383*^-9 - 1.865952928628567*^-9*I)*pref*Qc*
       z^3*col[13]*Log[z]^2)/eps^2 + 
     ((0.00020051596738845934 + 1.5897966118907925*^-8*I)*pref*Qc*z^3*col[13]*
       Log[z]^2)/eps - (0.0006684700197533769 + 0.001371853701909169*I)*pref*
      Qc*z^4*col[13]*Log[z]^2 + (5.502070084262289*^-10*pref*Qc*z^4*col[13]*
       Log[z]^2)/eps^2 + ((0.00007798645277768551 - 4.39797805899117*^-9*I)*
       pref*Qc*z^4*col[13]*Log[z]^2)/eps + 
     (0.00038160816583142354 + 0.0019509333127299203*I)*pref*Qc*z^5*col[13]*
      Log[z]^2 + (8.596985428231674*^-10*pref*Qc*z^5*col[13]*Log[z]^2)/
      eps^2 + ((0.00007019260470443947 - 6.871840480329738*^-9*I)*pref*Qc*z^5*
       col[13]*Log[z]^2)/eps - (0.002509918697126773 + 
       0.008292783166641893*I)*pref*Qc*z^6*col[13]*Log[z]^2 + 
     (1.7331522189634185*^-9*pref*Qc*z^6*col[13]*Log[z]^2)/eps^2 + 
     ((0.00009266805156016647 - 1.3853630463286914*^-8*I)*pref*Qc*z^6*col[13]*
       Log[z]^2)/eps + (0.0022463299872451103 + 0.010520417240533847*I)*pref*
      Qc*z^7*col[13]*Log[z]^2 + (4.044021728599745*^-9*pref*Qc*z^7*col[13]*
       Log[z]^2)/eps^2 + ((0.0001529944122949517 - 3.2325137986483066*^-8*I)*
       pref*Qc*z^7*col[13]*Log[z]^2)/eps - 
     (0.016075956866088537 + 0.04921451747772698*I)*pref*Qc*z^8*col[13]*
      Log[z]^2 + (1.0375332343270927*^-8*pref*Qc*z^8*col[13]*Log[z]^2)/
      eps^2 + ((0.00029278387209810686 - 8.29332996721277*^-8*I)*pref*Qc*z^8*
       col[13]*Log[z]^2)/eps + (0.014427708017312746 + 0.06044764807727043*I)*
      pref*Qc*z^9*col[13]*Log[z]^2 + (2.8451105617277594*^-8*pref*Qc*z^9*
       col[13]*Log[z]^2)/eps^2 + 
     ((0.0006222701932458996 - 2.2741866195774563*^-7*I)*pref*Qc*z^9*col[13]*
       Log[z]^2)/eps - (0.1272120057646638 + 0.36000442224947865*I)*pref*Qc*
      z^10*col[13]*Log[z]^2 + (8.195791795229113*^-8*pref*Qc*z^10*col[13]*
       Log[z]^2)/eps^2 + ((0.0014308792210998844 - 6.551154867473485*^-7*I)*
       pref*Qc*z^10*col[13]*Log[z]^2)/eps - 
     (0.0004777371700588163 + 0.0008398466474011315*I)*pref*Qc*z*col[13]*
      Log[z]^3 - (6.604892600729773*^-10*pref*Qc*z*col[13]*Log[z]^3)/eps^2 + 
     ((0.00008020355541787017 + 0.00008398689287846244*I)*pref*Qc*z*col[13]*
       Log[z]^3)/eps - (0.0021145193338578043 - 0.0025616416533844797*I)*pref*
      Qc*z^2*col[13]*Log[z]^3 - (1.1421167887305794*^-9*pref*Qc*z^2*col[13]*
       Log[z]^3)/eps^2 - ((0.00012030641740988222 - 0.0002519699892049882*I)*
       pref*Qc*z^2*col[13]*Log[z]^3)/eps - 
     (0.00077965109222178 - 0.0004409129296332739*I)*pref*Qc*z^3*col[13]*
      Log[z]^3 + ((6.442640977134817*^-9 - 3.4222124674007648*^-9*I)*pref*Qc*
       z^3*col[13]*Log[z]^3)/eps - (0.00022353635505230067 + 
       0.0002239666675270778*I)*pref*Qc*z^4*col[13]*Log[z]^3 - 
     (3.7272325156822994*^-10*pref*Qc*z^4*col[13]*Log[z]^3)/eps + 
     (0.00013681810055061683 - 0.0003499479180111807*I)*pref*Qc*z^5*col[13]*
      Log[z]^3 - (5.823801102824988*^-10*pref*Qc*z^5*col[13]*Log[z]^3)/eps - 
     (0.0009725361069156326 + 0.0007054950027106013*I)*pref*Qc*z^6*col[13]*
      Log[z]^3 - (1.1740783072318461*^-9*pref*Qc*z^6*col[13]*Log[z]^3)/eps + 
     (0.0009633078092719332 - 0.0016461550063244894*I)*pref*Qc*z^7*col[13]*
      Log[z]^3 - (2.7395159855891915*^-9*pref*Qc*z^7*col[13]*Log[z]^3)/eps - 
     (0.005514459106449907 + 0.004223371444796946*I)*pref*Qc*z^8*col[13]*
      Log[z]^3 - (7.028495677824376*^-9*pref*Qc*z^8*col[13]*Log[z]^3)/eps + 
     (0.00579180910158867 - 0.01158127638377765*I)*pref*Qc*z^9*col[13]*
      Log[z]^3 - (1.9273452511042732*^-8*pref*Qc*z^9*col[13]*Log[z]^3)/eps - 
     (0.03962732160581211 + 0.03336170151705331*I)*pref*Qc*z^10*col[13]*
      Log[z]^3 - (5.5520233022132714*^-8*pref*Qc*z^10*col[13]*Log[z]^3)/eps - 
     (0.00012698990183076137 + 0.00016797446564656795*I)*pref*Qc*z*col[13]*
      Log[z]^4 + (6.684037759037832*^-6*pref*Qc*z*col[13]*Log[z]^4)/eps + 
     (0.0002940793164794009 - 0.00037795132589693624*I)*pref*Qc*z^2*col[13]*
      Log[z]^4 + (0.00002005178382593546*pref*Qc*z^2*col[13]*Log[z]^4)/eps + 
     (0.0000350820515412336 - 0.00004199045176097476*I)*pref*Qc*z^3*col[13]*
      Log[z]^4 - (1.6060345306261048*^-10*pref*Qc*z^3*col[13]*Log[z]^4)/eps - 
     0.00001782273960429428*pref*Qc*z^4*col[13]*Log[z]^4 - 
     0.000027848030631682542*pref*Qc*z^5*col[13]*Log[z]^4 - 
     0.0000561416297534768*pref*Qc*z^6*col[13]*Log[z]^4 - 
     0.00013099713609147565*pref*Qc*z^7*col[13]*Log[z]^4 - 
     0.00033608594682376855*pref*Qc*z^8*col[13]*Log[z]^4 - 
     0.0009216106823059407*pref*Qc*z^9*col[13]*Log[z]^4 - 
     0.00265484558688963*pref*Qc*z^10*col[13]*Log[z]^4 - 
     0.000014704130228362965*pref*Qc*z*col[13]*Log[z]^5 - 
     0.000036092074556586104*pref*Qc*z^2*col[13]*Log[z]^5 - 
     2.673276404010702*^-6*pref*Qc*z^3*col[13]*Log[z]^5;
B15to18 = 
    (
       -0.0005030053337549946057014526542508901472441177923906751245`28.71221\
886478715 + 
       0.0001866890736502658326737932605954530199345013779557631035`28.343788\
723441342*I)*pref*Qc*col[15] + 
     (
       6.6835821970601140554380099395303998319191418317957467`29.69897000433602\
*^-6*pref*Qc*col[15])/eps^2 + 
     (
       (
        0.0000198083259284578104276787686968070329314489708054681186`28.60499\
987627675 + 
        0.000062991278189842752313324321657350954283326717825587875`29.609447\
536845376*I)*pref*Qc*col[15])/eps - 
     (
       0.0942773580238240812862390281022612658015822868274086936575`27.754770\
693686314 - 
       0.0824750822340813031477082223307587027130221063866733821953`27.712978\
74420395*I)*pref*Qc*z*col[15] - 
     (
       (
        0.0005313897964958444984162519999821081332665426672645986003`28.07317\
6929248085 - 
        0.0040478693750413588836248386178697117063988051792718562327`29.02325\
021326059*I)*pref*Qc*z*col[15])/eps^2 - 
     (
       (
        0.0160814851186213424901597826753279116627320634987590263739`28.20654\
29123601 - 
        0.0269119426614726269030874838531618091688200158144314865559`28.44355\
450884597*I)*pref*Qc*z*col[15])/eps + 
     (0.092498708130840107888724189192632435`27.167157097579096 - 
       0.13904514536552664747600982625110723964`27.339317047599977*I)*pref*Qc*
      z^2*col[15] + 
     (
       (
        0.0005125922675126777537332953748991411905712937211649232074`27.66058\
056326107 - 
        0.0045353720296686781665593511593292687084033804500659033423`28.60664\
3809528915*I)*pref*Qc*z^2*col[15])/eps^2 + 
     (
       (
        0.0082602863837827536493466729674303328367054007368518569449`27.40250\
0258840597 - 
        0.0308612324836086461821445976690563287020565484295887527786`28.01366\
1890206656*I)*pref*Qc*z^2*col[15])/eps + 
     (0.02996786110426487021220040569189953727`26.084155587525988 + 
       0.07259835323601470520917745908284442673`26.45614517531007*I)*pref*Qc*
      z^3*col[15] - 
     (
       (
        0.0001804567193206230794968262683673207967064601582197521636`26.72795\
7004236817 - 
        0.0003779476691390565138799459299441057258786226027283816397`27.12201\
6734079864*I)*pref*Qc*z^3*col[15])/eps^2 + 
     (
       (
        0.0098979209161492497289623199541364493241470391126436347904`26.96781\
4437258745 + 
        0.0023123992056700824414635622663091865558186806790785597439`26.33000\
3555639436*I)*pref*Qc*z^3*col[15])/eps - 
     (0.01517705176800285094815328007316942252`25.16169884553383 + 
       0.01953106217720227220459706189716089642`25.254732259409337*I)*pref*Qc*
      z^4*col[15] - 
     (
       (
        0.0000178228858588269708145013598387477300702620283677144173`25.19555\
1121710043 - 
        0.0001679767418395806728355315244196025438553647533051522499`26.15524\
7334031397*I)*pref*Qc*z^4*col[15])/eps^2 - 
     ((0.00175315455247649778811369710257954043`25.60629794846996 + 
        0.00075472883312644927308742289096863088`25.243166610930245*I)*pref*
       Qc*z^4*col[15])/eps + 
     (0.01117441311495676321795610986626350311`24.382712853984497 - 
       0.00271260343890408681919833082873229764`23.749593699228104*I)*pref*Qc*
      z^5*col[15] + 
     (
       (
        7.5190299716926283123677611819717040085153103428887395`24.24192063258\
732*^-6 + 
        0.0001574781954746068807833108041433773887918014772314898432`25.55755\
1090227822*I)*pref*Qc*z^5*col[15])/eps^2 - 
     ((0.00151720042815912414014343773657380097`24.928729467469285 + 
        0.000687829762678532942621327523430685`24.58397308216328*I)*pref*Qc*
       z^5*col[15])/eps + 
     (0.00341854845033911545344774718332429632`23.209401044465572 - 
       0.03665597392190100141806867376946372093`24.220498893712158*I)*pref*Qc*
      z^6*col[15] + 
     ((0.00002823145120038192177017015398457642`24.224270829693726 + 
        0.00021165069471787164777276972076869921`25.094009711910562*I)*pref*
       Qc*z^6*col[15])/eps^2 - 
     ((0.00216380589829263940235207098777052841`24.45358794995116 + 
        0.00087037148784178725629730659378017059`24.050240056627676*I)*pref*
       Qc*z^6*col[15])/eps + 
     (0.01381123524577332867380894605610965589`23.147512905879903 - 
       0.02271111677791634304768831505350420451`23.343172612626805*I)*pref*Qc*
      z^7*col[15] + 
     ((0.00006639024982413046628401756539933532`23.98647693036703 + 
        0.00035275115786311941295461620128116535`24.70486407244209*I)*pref*Qc*
       z^7*col[15])/eps^2 - 
     ((0.00379075853852467284139136281927552636`24.054606610239134 + 
        0.00159177960124174066163194158854766222`23.66325721473657*I)*pref*Qc*
       z^7*col[15])/eps + 
     (0.02391710055116640307944674136422552081`22.711162245751083 - 
       0.11716310239273681112658368778923333054`23.379493827851448*I)*pref*Qc*
      z^8*col[15] + 
     ((0.00015365613928028348511825647574099395`23.727441125051556 + 
        0.00067876316090279537186602534357308784`24.363732283431773*I)*pref*
       Qc*z^8*col[15])/eps^2 - 
     ((0.00764833564148211065135002509893017259`23.706980377188714 + 
        0.00361466420530378618789500234663123943`23.360996171235843*I)*pref*
       Qc*z^8*col[15])/eps + 
     (0.06487129608437808623073870493061263823`22.464656072841507 - 
       0.21265131445569493049147529221164744142`22.95702839911316*I)*pref*Qc*
      z^9*col[15] + 
     ((0.00036844141983909556424448740239421088`23.47222028372362 + 
        0.0014476745541129932540580071780894764`24.055585810612314*I)*pref*Qc*
       z^9*col[15])/eps^2 - 
     ((0.01710695073501555144554514120204429993`23.396314168474802 + 
        0.00926501492833346384134624770231757845`23.104399411188762*I)*pref*
       Qc*z^9*col[15])/eps + 
     (0.16648717815092730191842832117391453869`22.18996932407877 - 
       0.6564538810129704271856656684075107577`22.76108537684814*I)*pref*Qc*
      z^10*col[15] + 
     ((0.0009211437932791227740074132040998291`23.225117266174365 + 
        0.00333620473375833836326125111000043943`23.77138114875855*I)*pref*Qc*
       z^10*col[15])/eps^2 - 
     ((0.04136331386854863395014890433633426217`23.113059927207875 + 
        0.02552238418888783133828529352719219508`22.87359327076534*I)*pref*Qc*
       z^10*col[15])/eps - 
     (
       0.005174571292252326874302334105975025244087219184539271168`27.0070903\
36343822 - 
       0.0094172391160597076616471454482186698989711100414022497348`27.245531\
773343927*I)*pref*Qc*z*col[15]*Log[z] + 
     (
       (
        0.000496905092850502982862416045272664989231121846428167759`28.516789\
33198657 + 
        0.0022676860148343390832796755796646343541978761860861475866`29.22144\
3091916036*I)*pref*Qc*z*col[15]*Log[z])/eps^2 - 
     (
       (
        0.0014492121639722836735821736678929303231366790848148736896`27.64563\
5031822692 - 
        0.009249672515104552163002288530944307049650038943831848368`28.559022\
986626655*I)*pref*Qc*z*col[15]*Log[z])/eps - 
     (
       0.1127086782679089822174137160672634895471636210060919570432`27.723596\
344414705 - 
       0.0560949791921065614342807511400795093968956422507164860416`27.454717\
472056434*I)*pref*Qc*z^2*col[15]*Log[z] - 
     (
       (
        0.0014436537545649846359746101469385663636957376158067891933`28.60510\
0702562535 - 
        0.0015117906765562260555197837197764229027998438819130348484`28.68824\
6138944244*I)*pref*Qc*z^2*col[15]*Log[z])/eps^2 - 
     (
       (
        0.0205962159192875830650935300662854154040929986493321455941`28.30913\
4031330384 - 
        0.0205351566898887372541437288602964110963468565715942941275`28.39314\
1031653162*I)*pref*Qc*z^2*col[15]*Log[z])/eps + 
     (0.04084335132731740619405451354781240155`26.712318769491237 - 
       0.04722487877231376827016404857182559662`26.844849846959594*I)*pref*Qc*
      z^3*col[15]*Log[z] + 
     (
       0.0001203044795470820529978841789115471965195704783717146524`27.127680\
673508095*pref*Qc*z^3*col[15]*Log[z])/eps^2 - 
     (
       (
        0.0018888573028928542207043815838369719491869794774543070537`26.76236\
5457154726 + 
        0.0088187789465779853238654050320291335979570556428841340535`27.62240\
5084252545*I)*pref*Qc*z^3*col[15]*Log[z])/eps + 
     (0.00342549556050613237734217848695624368`24.99625297678077 + 
       0.01373443165568904751364964005914166919`25.69531197914427*I)*pref*Qc*
      z^4*col[15]*Log[z] + 
     (
       0.0000534686575764809124435040795162432036775617718198176587`26.151022\
13409983*pref*Qc*z^4*col[15]*Log[z])/eps^2 - 
     (
       (
        0.0001867689913956242983269621666435439455638398395515666432`25.13876\
455479402 - 
        0.000097986432739755392487393389244768157904148796436119552`25.034009\
345036484*I)*pref*Qc*z^4*col[15]*Log[z])/eps + 
     (0.00732168699329339988525110573816986337`24.675045287908425 - 
       0.0054801537146299446696587808115205645`24.65366647533278*I)*pref*Qc*
      z^5*col[15]*Log[z] + 
     (
       0.0000501268664779508554157850745464780012436622532892899776`25.556219\
567048483*pref*Qc*z^5*col[15]*Log[z])/eps^2 - 
     ((0.00024150010338710545453649342581503178`24.626536166176386 - 
        0.00008398837091979033641776576220980127`24.34981943514833*I)*pref*Qc*
       z^5*col[15]*Log[z])/eps - 
     (0.00998577931851518482489017269479464801`24.144734634325793 + 
       0.00309523743156885323305999126234484129`23.744515767806188*I)*pref*Qc*
      z^6*col[15]*Log[z] + 
     (
       0.0000673705085463659496788151401904664373390244429863427548`25.094653\
755308336*pref*Qc*z^6*col[15]*Log[z])/eps^2 - 
     ((0.00036174220283368161313652684996714335`24.158729540559385 - 
        0.0001058253473589358238863848603843496`23.811496095584108*I)*pref*Qc*
       z^6*col[15]*Log[z])/eps + 
     (0.01156188893853381974201248629735713843`23.534008088126736 - 
       0.0108278774322633651677940809215123453`23.617157198357035*I)*pref*Qc*
      z^7*col[15]*Log[z] + 
     (
       0.000112284180910609916131358566984110730221785993992732672`24.7060448\
1448312*pref*Qc*z^7*col[15]*Log[z])/eps^2 - 
     ((0.00070584993317332956915001992589954861`23.79350361369172 - 
        0.00016797674183958067283553152441960255`23.359043691820812*I)*pref*
       Qc*z^7*col[15]*Log[z])/eps - 
     (0.02085315830530259900090221227907008673`23.109492468938683 + 
       0.02104466206183670792078347745725564671`23.228137493542427*I)*pref*Qc*
      z^8*col[15]*Log[z] + 
     (0.00021605702449271878905742464784114599`24.36489370393631*pref*Qc*z^8*
       col[15]*Log[z])/eps^2 - 
     ((0.00161155176962372079386831585616266052`23.488045455744494 - 
        0.0003110997820804478787719282824709986`22.963871441876247*I)*pref*Qc*
       z^8*col[15]*Log[z])/eps - 
     (0.00448614542670129002421820991939959344`21.756912548672986 + 
       0.05389169861415971190480300519582658837`22.954086762753978*I)*pref*Qc*
      z^9*col[15]*Log[z] + 
     (0.00046080912255087679228653850672369419`24.056585122752082*pref*Qc*z^9*
       col[15]*Log[z])/eps^2 - 
     ((0.00405447010684623305354335679425602381`23.218662870619685 - 
        0.00064341091293910811291466985692865614`22.609645456726657*I)*pref*
       Qc*z^9*col[15]*Log[z])/eps - 
     (0.08404900119630348480572460678944689495`22.34060727631155 + 
       0.13631232917752252225947950325400795784`22.670568347989455*I)*pref*Qc*
      z^10*col[15]*Log[z] + 
     (0.00106194694908844034436403935705871908`23.772203868122347*pref*Qc*
       z^10*col[15]*Log[z])/eps^2 - 
     ((0.01088745858614123251141965351770949014`22.9728274614168 - 
        0.00144568871796194662407987548100019035`22.285999175662372*I)*pref*
       Qc*z^10*col[15]*Log[z])/eps + 
     (
       0.0040684042751605609381482023426303155976057680968697440275`27.701151\
794267993 - 
       0.0101621302521789615419103183265825669298512411087277271324`28.155095\
039648867*I)*pref*Qc*z*col[15]*Log[z]^2 + 
     (
       (
        0.0003609134386412461589936525367346415909233329138822430491`29.19547\
668545071 + 
        0.0003779476691390565138799459299441057256999609704782587122`29.39794\
0008672037*I)*pref*Qc*z*col[15]*Log[z]^2)/eps^2 + 
     (
       (
        0.0005948448389500849525430622154696327494867446178345054119`28.20883\
328260277 - 
        0.0012598255637968550462664864331470190856668822159538192855`28.51477\
0611806593*I)*pref*Qc*z*col[15]*Log[z]^2)/eps + 
     (
       0.0326979713751402728257986520624217761782457220967790799099`28.024239\
938930627 - 
       0.0203461828553192089972037558953243582335126775683592474472`27.997621\
22752014*I)*pref*Qc*z^2*col[15]*Log[z]^2 + 
     (
       0.0002406089590941641059957683578230943939490891059446467827`28.688246\
138944244*pref*Qc*z^2*col[15]*Log[z]^2)/eps^2 + 
     (
       (
        0.0054337523262098727270711020808382150633482611507464347898`28.81286\
3474519638 - 
        0.000125982556379685504626648643314701908566657637974475927`27.097211\
245940485*I)*pref*Qc*z^2*col[15]*Log[z]^2)/eps - 
     (
       0.013917790656590550653918463924712448438592233180625064916`27.1858120\
00276478 - 
       0.0021102078193597322024963647755212569683471072173725302288`26.509579\
312185995*I)*pref*Qc*z^3*col[15]*Log[z]^2 - 
     (
       (
        0.0015840089807032470311388083556687047601714268397814924981`27.89362\
5009162175 - 
        0.0015117906765562260555197837197764229028205850765390123681`27.80014\
138259208*I)*pref*Qc*z^3*col[15]*Log[z]^2)/eps + 
     (0.00246605617565415263884397461185506392`25.83248899230098 - 
       0.00314256487858215508763140226935006428`26.028672595150606*I)*pref*Qc*
      z^4*col[15]*Log[z]^2 - 
     (
       0.0000646079612382477692025674294154605356199671538880192745`25.851888\
09489181*pref*Qc*z^4*col[15]*Log[z]^2)/eps - 
     (0.00050994339750610949385897132919879548`24.50918201015013 + 
       0.00269550177920702110940766993092080959`25.319486947972614*I)*pref*Qc*
      z^5*col[15]*Log[z]^2 - 
     (
       0.0000618231353228060550128015919406562011208884195323308993`25.196867\
46725739*pref*Qc*z^5*col[15]*Log[z]^2)/eps + 
     (0.00004999096697327729976332450167770755`22.83890876379047 + 
       0.00102633789263983791102509761420377154`24.239887256658076*I)*pref*Qc*
      z^6*col[15]*Log[z]^2 - 
     (0.00008421313568295743709851892523808304`24.674345803542675*pref*Qc*z^6*
       col[15]*Log[z]^2)/eps - 
     (0.00066453531677789932284558339572810385`23.29015975266702 + 
       0.00563351997944493681522163850022242035`24.30878437070076*I)*pref*Qc*
      z^7*col[15]*Log[z]^2 - 
     (0.00014169194257767441797528581071804448`24.229800260704017*pref*Qc*z^7*
       col[15]*Log[z]^2)/eps - 
     (0.00093203433840420881995264304049265329`22.757302854515586 + 
       0.0008823064067543280749192842060713307`22.825350075186446*I)*pref*Qc*
      z^8*col[15]*Log[z]^2 - 
     (0.00027457246862616346109381048996478969`23.839584796768968*pref*Qc*z^8*
       col[15]*Log[z]^2)/eps - 
     (0.00249542506579281410009400304077424518`22.499931279041686 + 
       0.01411801396131962269965285127645624889`23.34571270449392*I)*pref*Qc*
      z^9*col[15]*Log[z]^2 - 
     (0.00058881165659278701236613253636916478`23.490110886902038*pref*Qc*z^9*
       col[15]*Log[z]^2)/eps - 
     (0.00536359311376045240350125457866205397`22.142813174602455 + 
       0.01973998901150461115241071504678232008`22.80301164973689*I)*pref*Qc*
      z^10*col[15]*Log[z]^2 - 
     (0.00136283191799683177526718384155868949`23.17057726763198*pref*Qc*z^10*
       col[15]*Log[z]^2)/eps - 
     (
       0.0014092230978668107538433233982957053129537240738737654145`28.230804\
061442228 + 
       0.0010078604510374840370131891465176152685297266740917924682`28.389767\
863485915*I)*pref*Qc*z*col[15]*Log[z]^3 + 
     (
       0.0000401014931823606843326280596371823989915148509907744638`29.397940\
008672037*pref*Qc*z*col[15]*Log[z]^3)/eps^2 - 
     (
       (
        0.0004945850825824484401024127355252495875617517912579807942`29.45711\
533726521 + 
        0.0007139011528182178595510089787833108152110380522058869597`29.44210\
946816485*I)*pref*Qc*z*col[15]*Log[z]^3)/eps - 
     (
       0.0075925493758602895669775792913065342090584439177152309941`28.708852\
68661823 - 
       0.0002519651127593710092532972866294038196161893425046532409`27.071582\
712196463*I)*pref*Qc*z^2*col[15]*Log[z]^3 - 
     (
       0.0002539761234882843341066443777021551936129273896082382702`28.661753\
259831933*pref*Qc*z^2*col[15]*Log[z]^3)/eps + 
     (
       0.0018079089843047608519959816886429731545329026539612078515`27.555236\
07966419 - 
       0.0000839883709197903364177657622098012708729604606461715066`26.182438\
811195652*I)*pref*Qc*z^3*col[15]*Log[z]^3 + 
     (
       0.000160405972729442737330512238548729595966373664487733878`27.9981941\
99136737*pref*Qc*z^3*col[15]*Log[z]^3)/eps - 
     0.0002688285283706401431187288442344449710224845990391108244`26.07627783\
1141606*pref*Qc*z^4*col[15]*Log[z]^3 - 
     0.0002241784861930579922761499167217488275188538985039265792`25.35809383\
1916456*pref*Qc*z^5*col[15]*Log[z]^3 + 
     0.00019311096828039022877512223385283169`24.635334695248787*pref*Qc*z^6*
      col[15]*Log[z]^3 - 
     0.00045604309191273511571605354487395762`24.337747269755816*pref*Qc*z^7*
      col[15]*Log[z]^3 + 
     0.00018095685132176363224927401060769381`23.256749272094037*pref*Qc*z^8*
      col[15]*Log[z]^3 - 
     0.00090915614913015191357387489074763896`23.272837050983682*pref*Qc*z^9*
      col[15]*Log[z]^3 - 
     0.00073164596717693865838973869301007474`22.488537575784832*pref*Qc*z^10*
      col[15]*Log[z]^3 + 
     (
       0.0002907358255721149614115534323695723926885578559417966433`29.223913\
770728117 + 
       0.0007243996991831916516032296990595359742582585267499958642`29.123681\
732888798*I)*pref*Qc*z*col[15]*Log[z]^4 - 
     (0.0000868865685617814827206941292138951978149488438133446714`30.*pref*
       Qc*z*col[15]*Log[z]^4)/eps + 
     0.0002105328392073935927462973130952075946439323064144303342`28.22670125\
2410773*pref*Qc*z^2*col[15]*Log[z]^4 - 
     0.0001269880617441421670533221888510775955098977613213324748`27.60116945\
841548*pref*Qc*z^3*col[15]*Log[z]^4 + 
     0.0000982486582967836766149387461110968775292113849273974362`29.52287874\
5280337*pref*Qc*z*col[15]*Log[z]^5;
B19to20 = 
    (
       0.0008194615635692304658002525028192561057558577806268939745`28.987080\
833829722 + 
       0.002204694736644496330966351258007283399913612211573422979`29.4722237\
2483036*I)*pref*Qc*col[19] + 
     (
       0.0000200507465911803421663140298185911994957574254953872324`29.698970\
00433602*pref*Qc*col[19])/eps^2 + 
     (
       (
        0.0002339253768971039919403303478835639941168679067656973284`29.49677\
9913197535 + 
        0.0001889738345695282569399729649720528628499801534767635527`29.62306\
9023422797*I)*pref*Qc*col[19])/eps + 
     (0.05394009324963991841771654850729365313`27.55168861326988 - 
       0.05363990001052886352960145164331040452337298997635346779`27.57869808\
1803697*I)*pref*Qc*z*col[19] + 
     (
       (
        0.0005313897964958444984162519999821081332665438949752891254`28.09779\
8364086753 - 
        0.0040478693750413588836248386178697117063986940746320676617`29.08020\
1309420698*I)*pref*Qc*z*col[19])/eps^2 + 
     (
       (
        0.01650226240044997410900432439572719869342425738372941341`28.2566233\
9343834 - 
        0.0140030366028081547393419843911807432947005929519791510275`28.18119\
7350071393*I)*pref*Qc*z*col[19])/eps - 
     (0.05213171124065816128585027185177907874`26.973217640751287 - 
       0.02055532176801807890343277663237739551`26.556935308143377*I)*pref*Qc*
      z^2*col[19] - 
     (
       (
        0.0005125922675126777537332953748991411905712511424805412885`27.67914\
3485851476 - 
        0.0045353720296686781665593511593292687084033786412451313505`28.61493\
291614948*I)*pref*Qc*z^2*col[19])/eps^2 - 
     (
       (
        0.0215413628521907240952677292358242005922501414522197430764`27.83614\
5302148253 - 
        0.0120487058864887823559827151363869471531949878431062578926`27.62684\
625199723*I)*pref*Qc*z^2*col[19])/eps - 
     (0.03289490388994919131561276012805848055`26.185980016378867 - 
       0.01536168647753500359559560826813434283`25.866016504748206*I)*pref*Qc*
      z^3*col[19] + 
     (
       (
        0.0001804567193206230794968262683673207954604728687821179029`26.78196\
2103639525 - 
        0.0003779476691390565138799459299441057257079598692382370593`27.13644\
5703394475*I)*pref*Qc*z^3*col[19])/eps^2 + 
     (
       (
        0.0018307305545450598179136328922716164510345034144935837696`26.25408\
0459511005 + 
        0.004976310976997577432752621410930725390471568272398024798`26.748744\
970656617*I)*pref*Qc*z^3*col[19])/eps - 
     (0.02335965465448303064296698399962916129`25.335530634054482 - 
       0.02346411268526624851457270507245117661`25.353254005693568*I)*pref*Qc*
      z^4*col[19] + 
     (
       (
        0.0000178228858588269708145013598387477347839956163003177958`25.08535\
305827816 - 
        0.0001679767418395806728355315244196025438553647533051522499`25.90101\
96261158*I)*pref*Qc*z^4*col[19])/eps^2 + 
     ((0.00178611923391449540302784506498905827`25.50146691062047 + 
        0.00275761817853311604571664252588847512`25.719496898429956*I)*pref*
       Qc*z^4*col[19])/eps - 
     (0.03508608843226055087216771822141506729`24.857689016758645 - 
       0.04411951554619086332671496070069035868`24.96667405063893*I)*pref*Qc*
      z^5*col[19] - 
     (
       (
        7.5190299716926283123677611819716999103901590045589504`24.01465568586\
412*^-6 + 
        0.0001574781954746068807833108041433773869471270698605346815`25.27885\
6952283622*I)*pref*Qc*z^5*col[19])/eps^2 + 
     ((0.00239227102012341553656043308116226768`24.984246923286186 + 
        0.00426153494531561175719726070545772915`25.25935020821132*I)*pref*Qc*
       z^5*col[19])/eps - 
     (0.06973133150474998290898800680059651668`24.502825983908718 - 
       0.10136093064563189348584055307044662735`24.67204686610242*I)*pref*Qc*
      z^6*col[19] - 
     ((0.00002823145120038192177017015398457641`23.954119564645723 + 
        0.0002116506947178716477727697207686992`24.802674559101654*I)*pref*Qc*
       z^6*col[19])/eps^2 + 
     ((0.0044661765485810261461964729313280088`24.623348284079544 + 
        0.0090500829200910879103599319411549263`24.94990479027808*I)*pref*Qc*
       z^6*col[19])/eps - 
     (0.16045700314658168779009430503930675262`24.20729607802744 - 
       0.26106715838614191084289310000200048223`24.425077833131155*I)*pref*Qc*
      z^7*col[19] - 
     ((0.00006639024982413046628401756539933531`23.703416593573635 + 
        0.00035275115786311941295461620128116535`24.413444019321485*I)*pref*
       Qc*z^7*col[19])/eps^2 + 
     ((0.01012337336839906156658175242039791587`24.34589177561393 + 
        0.02220484550377416914212891221302726042`24.70204670420485*I)*pref*Qc*
       z^7*col[19])/eps - 
     (0.4050541666885477734058812028040254273`23.948783685290522 - 
       0.72365059744742114195042099488056135629`24.204339705129126*I)*pref*Qc*
      z^8*col[19] - 
     ((0.00015365613928028348511825647574099395`23.447586295346213 + 
        0.00067876316090279537186602534357308784`24.08146258189351*I)*pref*Qc*
       z^8*col[19])/eps^2 + 
     ((0.02583002318805173426182210923175019018`24.116070981393776 + 
        0.05933156450783081531896197382816299848`24.486975621443683*I)*pref*
       Qc*z^8*col[19])/eps - 
     (1.09098674044531997543437851116351742565`23.71427795575479 - 
       2.11199201732080782437700911715803877207`24.00119205998584*I)*pref*Qc*
      z^9*col[19] - 
     ((0.00036844141983909556424448740239421087`23.205137308722882 + 
        0.0014476745541129932540580071780894764`23.78907508976086*I)*pref*Qc*
       z^9*col[19])/eps^2 + 
     ((0.07120981231184768185732227842968171454`23.9150120321619 + 
        0.16800112551697350546046505593688695588`24.29193086425504*I)*pref*Qc*
       z^9*col[19])/eps - 
     (3.08382574631774876108604988929274763081`23.496601084536326 - 
       6.4052101813607293169803437715766316365`23.81052198318293*I)*pref*Qc*
      z^10*col[19] - 
     ((0.00092114379327912277400741320409982911`22.97686956155721 + 
        0.00333620473375833836326125111000043943`23.524993237198185*I)*pref*
       Qc*z^10*col[19])/eps^2 + 
     ((0.20719891092367902960409064821455233343`23.73199445601617 + 
        0.49644497489399577037937284086285235231`24.109938109127974*I)*pref*
       Qc*z^10*col[19])/eps + 
     (
       0.002674096351767606425744091500161147451261219236473140348`26.7972352\
56182343 - 
       0.0073406217377618642821312202015402805483274519243504341612`27.200627\
06383664*I)*pref*Qc*z*col[19]*Log[z] - 
     (
       (
        0.0004969050928505029828624160452726649892311213627876985254`28.56220\
3260416446 + 
        0.0022676860148343390832796755796646343541978761860861475866`29.22144\
3091916036*I)*pref*Qc*z*col[19]*Log[z])/eps^2 + 
     (
       (
        0.0055582445822630176336140761216367018246359392928905586733`28.23723\
723209683 - 
        0.0030728640657867203177558135349505977023332426067528681224`28.13653\
3703662135*I)*pref*Qc*z*col[19]*Log[z])/eps + 
     (0.04108732429520217592151109781602840924`27.34745489690073 - 
       0.0502378480404249129934293360925408760804457791366390349824`27.492798\
51722079*I)*pref*Qc*z^2*col[19]*Log[z] + 
     (
       (
        0.0014436537545649846359746101469385663636957370400412551338`28.61739\
9003460005 - 
        0.0015117906765562260555197837197764229027998438819130348484`28.68824\
6138944244*I)*pref*Qc*z^2*col[19]*Log[z])/eps^2 + 
     (
       (
        0.008011571492614125723934742527052249802025148475834345918`27.908104\
21573664 - 
        0.0083148487210592433053588104587703259653960400991587692858`28.04402\
9398792137*I)*pref*Qc*z^2*col[19]*Log[z])/eps + 
     (0.00335544374664888297246807190522411727`25.712573506614188 + 
       0.00044093894732889926619327025160145668`24.922979287088666*I)*pref*Qc*
      z^3*col[19]*Log[z] - 
     (
       0.0001203044795470820529978841789115471969756278532894767656`27.142302\
27792116*pref*Qc*z^3*col[19]*Log[z])/eps^2 + 
     (
       (
        0.0010426388227413777926483295505667423751682672686181301994`26.58151\
229326584 - 
        0.0003779476691390565138799459299441057256999586605998712734`26.26334\
216094907*I)*pref*Qc*z^3*col[19]*Log[z])/eps + 
     (0.00386954966363117190582361271691584162`25.090536652320647 + 
       0.00305157747675238222317882269362277956`25.06833789099652*I)*pref*Qc*
      z^4*col[19]*Log[z] - 
     (
       0.0000534686575764809124435040795162432007388258947640988888`25.863468\
742595206*pref*Qc*z^4*col[19]*Log[z])/eps^2 + 
     ((0.00082430847097074740017068789254208265`25.6982588429489 - 
        0.0001679767418395806728355315244196025490284145929780985856`25.13952\
119467397*I)*pref*Qc*z^4*col[19]*Log[z])/eps + 
     (0.00851597271830042488567003931117372646`24.778712240601767 + 
       0.00576282707550686402066482370495792691`24.695107298767535*I)*pref*Qc*
      z^5*col[19]*Log[z] - 
     (
       0.0000501268664779508554157850745464779983049263762335712077`25.244973\
084601437*pref*Qc*z^5*col[19]*Log[z])/eps^2 + 
     ((0.00137904579332673686677204271752310583`25.274898476147136 - 
        0.00015747819547460688078331080414337739`24.479042663991176*I)*pref*
       Qc*z^5*col[19]*Log[z])/eps + 
     (0.02108205754372724823624125943039859668`24.51359888162703 + 
       0.01234427480430710448533754066654775182`24.3727297738968*I)*pref*Qc*
      z^6*col[19]*Log[z] - 
     (
       0.0000673705085463659496788151401904664307543739669118189568`24.772099\
24142839*pref*Qc*z^6*col[19]*Log[z])/eps^2 + 
     ((0.00296542521784920788502917975405036405`24.969416569870205 - 
        0.0002116506947178716477727697207686992`23.977894966321962*I)*pref*Qc*
       z^6*col[19]*Log[z])/eps + 
     (0.05642413885398153052728205371485666426`24.27622293696812 + 
       0.02955382795925582357868341640638487173`24.092945074201058*I)*pref*Qc*
      z^7*col[19]*Log[z] - 
     (0.00011228418091060991613135856698411072`24.38581697451246*pref*Qc*z^7*
       col[19]*Log[z])/eps^2 + 
     ((0.00726719259450740321475885696745019434`24.71757061663212 - 
        0.00035275115786311941295461620128116535`23.565514873708633*I)*pref*
       Qc*z^7*col[19]*Log[z])/eps + 
     (0.15996306094556423686711256805440651745`24.058594978729573 + 
       0.07677687963128087519957445182251014326`23.843200334156208*I)*pref*Qc*
      z^8*col[19]*Log[z] - 
     (0.00021605702449271878905742464784114598`24.05650329283103*pref*Qc*z^8*
       col[19]*Log[z])/eps^2 + 
     ((0.01934679196343471147110120796003893465`24.496629190127692 - 
        0.00067876316090279537186602534357308784`23.209812182313982*I)*pref*
       Qc*z^8*col[19]*Log[z])/eps + 
     (0.47379851419888528025350745160962174524`23.855422275028854 + 
       0.21191348645656989800507687067311346722`23.61491981477828*I)*pref*Qc*
      z^9*col[19]*Log[z] - 
     (0.00046080912255087679228653850672369418`23.7665920959667*pref*Qc*z^9*
       col[19]*Log[z])/eps^2 + 
     ((0.0545817434015738539587398038868817566`24.295384578410577 - 
        0.00144767455411299325405800717808947638`22.892750176396756*I)*pref*
       Qc*z^9*col[19]*Log[z])/eps + 
     (1.4521816453159761584374577270735760173`23.663200817896016 + 
       0.61258758816255040234780687485347229504`23.402323893240766*I)*pref*Qc*
      z^10*col[19]*Log[z] - 
     (0.00106194694908844034436403935705871908`23.504849459922827*pref*Qc*
       z^10*col[19]*Log[z])/eps^2 + 
     ((0.16078677483485997939328020816177900418`24.107388749194403 - 
        0.00333620473375833836326125111000043939`22.60317341800811*I)*pref*Qc*
       z^10*col[19]*Log[z])/eps - 
     (
       0.0050200898741611507171980242519597386776056642645694689242`27.869898\
449046214 + 
       0.0009079071383419401296626802533119503916403224572570516981`27.226497\
084066857*I)*pref*Qc*z*col[19]*Log[z]^2 - 
     (
       (
        0.0003609134386412461589936525367346415909233329138822430491`29.19547\
668545071 + 
        0.0003779476691390565138799459299441057256999609704782587122`29.39794\
0008672037*I)*pref*Qc*z*col[19]*Log[z]^2)/eps^2 + 
     (
       (
        0.0010478678809621027162719559937755677742345818861327966364`28.49291\
4340403797 + 
        0.0012598255637968550462664864331470190856685597378771542946`28.53368\
6337588172*I)*pref*Qc*z*col[19]*Log[z]^2)/eps - 
     (
       0.0194852445867171253301954535336326738813969613701973851409`27.897771\
772237046 - 
       0.018897383456952825693997296497205286284982012221871816661`28.0213690\
515365*I)*pref*Qc*z^2*col[19]*Log[z]^2 - 
     (
       0.0002406089590941641059957683578230943939490891059446467827`28.688246\
138944244*pref*Qc*z^2*col[19]*Log[z]^2)/eps^2 - 
     (
       (
        0.0034888299068653795369386411884348687122626077371317161985`28.67909\
3256023073 - 
        0.0032755464658718231202928647261822496227327633632331548379`28.49880\
8411111458*I)*pref*Qc*z^2*col[19]*Log[z]^2)/eps - 
     (
       0.0014937806210429354913903952214850443625209845769488564225`26.329200\
270622334 - 
       0.0009448691728476412846998648248602643144039755472096225362`26.203962\
81528632*I)*pref*Qc*z^3*col[19]*Log[z]^2 + 
     (
       0.0001203044795470820529978841789115471969785180484360717529`26.776209\
90776307*pref*Qc*z^3*col[19]*Log[z]^2)/eps - 
     (0.00075078906680308614556086978320724826`25.38579048646043 - 
       0.00041994185459895168208882881104900636`25.179311984042688*I)*pref*Qc*
      z^4*col[19]*Log[z]^2 + 
     (
       0.0000534686575764809124435040795162432004783920383031611375`25.667894\
0748288*pref*Qc*z^4*col[19]*Log[z]^2)/eps - 
     (0.00115138627473937673175868550395785159`24.92493585653565 - 
       0.00039369548868651720195827701035844346`24.505121137189292*I)*pref*Qc*
      z^5*col[19]*Log[z]^2 + 
     (
       0.0000501268664779508554157850745464780015199180723925246781`24.991378\
941366133*pref*Qc*z^5*col[19]*Log[z]^2)/eps - 
     (0.00248348547278359718071965573333070598`24.603917359611756 - 
       0.00052912673679467911943192430192174803`23.982432173720838*I)*pref*Qc*
      z^6*col[19]*Log[z]^2 + 
     (0.00006737050854636594967881514019046644`24.481428992227674*pref*Qc*z^6*
       col[19]*Log[z]^2)/eps - 
     (0.00619715108475807895448323157613137733`24.33881791529276 - 
       0.00088187789465779853238654050320291335`23.545149772609996*I)*pref*Qc*
      z^7*col[19]*Log[z]^2 + 
     (0.00011228418091060991613135856698411072`24.06062000581674*pref*Qc*z^7*
       col[19]*Log[z]^2)/eps - 
     (0.0168007680366622613642696977795346857`24.10341553834658 - 
       0.00169690790225698842966506335893271957`23.16309677202121*I)*pref*Qc*
      z^8*col[19]*Log[z]^2 + 
     (0.00021605702449271878905742464784114598`23.696418216210017*pref*Qc*z^8*
       col[19]*Log[z]^2)/eps - 
     (0.04814553622496026585371459006351470216`23.88678050728947 - 
       0.00361918638528248313514501794522369094`22.81970602302353*I)*pref*Qc*
      z^9*col[19]*Log[z]^2 + 
     (0.00046080912255087679228653850672369417`23.369691989711264*pref*Qc*z^9*
       col[19]*Log[z]^2)/eps - 
     (0.14368381951947784296757978904050580689`23.68321220461539 - 
       0.00834051183439584590815312777500109826`22.504874349686503*I)*pref*Qc*
      z^10*col[19]*Log[z]^2 + 
     (0.00106194694908844034436403935705871908`23.070821518949455*pref*Qc*
       z^10*col[19]*Log[z]^2)/eps - 
     (
       0.0014080570693210486808542424125705704476934803983714071815`28.368561\
367406727 + 
       0.0005459244109786371867154774543637082704592093719347844625`28.175927\
599779495*I)*pref*Qc*z*col[19]*Log[z]^3 - 
     (
       0.0000401014931823606843326280596371823989915148509907744638`29.397940\
008672037*pref*Qc*z*col[19]*Log[z]^3)/eps^2 + 
     (
       (
        0.0004945850825824484401024127355252495875619188718328291971`29.38645\
368215362 + 
        0.0005039302255187420185065945732588076342666152908290765642`29.32771\
589639333*I)*pref*Qc*z*col[19]*Log[z]^3)/eps + 
     (
       0.0054939045659834137535700441702939886618366665548146226116`28.619442\
31004151 - 
       0.0044513836587488878301415853971194674360215692253374159283`28.408830\
351376203*I)*pref*Qc*z^2*col[19]*Log[z]^3 + 
     (
       0.0005881552333412900368785448746786751852088844811980254676`28.991206\
33548286*pref*Qc*z^2*col[19]*Log[z]^3)/eps - 
     0.000020050746591180342166314029818591199494343253134525128`25.656244649\
10601*pref*Qc*z^3*col[19]*Log[z]^3 - 
     8.9114429294134854072506799193738664639019024680166688`24.621959222218198\
*^-6*pref*Qc*z^4*col[19]*Log[z]^3 - 
     8.354477746325142569297512424412999920958201007938531`23.962215839180374\
*^-6*pref*Qc*z^5*col[19]*Log[z]^3 - 
     0.00001122841809106099161313585669841107`23.44386732403643*pref*Qc*z^6*
      col[19]*Log[z]^3 - 
     0.00001871403015176831935522642783068512`23.006031507997125*pref*Qc*z^7*
      col[19]*Log[z]^3 - 
     0.00003600950408211979817623744130685766`22.62157401922092*pref*Qc*z^8*
      col[19]*Log[z]^3 - 
     0.00007680152042514613204775641778728236`22.275604370772275*pref*Qc*z^9*
      col[19]*Log[z]^3 - 
     0.0001769911581814067240606732261764532`21.957994945873715*pref*Qc*z^10*
      col[19]*Log[z]^3 - 
     (
       0.0004143820962177270714371566162508847895791872902611542085`29.418242\
809455016 + 
       0.000409443308233977890036608090772781202841624384684780271`29.0240382\
40867437*I)*pref*Qc*z*col[19]*Log[z]^4 + 
     (0.0000701776130691311975820991043650691982351509892338553115`30.*pref*
       Qc*z*col[19]*Log[z]^4)/eps - 
     0.0007953462814501535725971231828041175797659664908989590403`28.93128418\
763054*pref*Qc*z^2*col[19]*Log[z]^4 - 
     0.0000681725384100131633654677013832100782855752466843165883`29.52287874\
5280337*pref*Qc*z*col[19]*Log[z]^5;
B21to23 = 
    (
       0.0001795505683638698329622039370834846485501185279923605436`27.958931\
266660873 + 
       0.0006625749261450126539623743463433509558689710611039496883`28.293399\
061910403*I)*pref*Qs*col[21] + 
     (
       5.9409619529423236048337866134965368707199027277229832`28.004231713580\
918*^-6*pref*Qs*col[21])/eps^2 + 
     (
       (
        0.0000703013831098174959905331415867413870455932134294237807`28.24631\
7667692313 + 
        0.0000559922472798602242785105081453397852041010515291723415`28.01343\
4477348373*I)*pref*Qs*col[21])/eps + 
     (
       0.0029999722147942737078653734275040373365068514504223953215`26.930284\
78969181 - 
       0.0073069882700217592683456213123367535733553735909636474011`27.393184\
99268506*I)*pref*Qs*z*col[21] - 
     (
       (
        0.0005614209045530495806567928349072023079957071129547608614`27.38287\
6035923836 + 
        0.0010078604510374840370131891465681350331944703567771222309`27.76140\
949913702*I)*pref*Qs*z*col[21])/eps - 
     (0.00350004874688003926358026420763651446`26.02075593092569 - 
       0.02034769198603917970043620915827264798`26.746936232242632*I)*pref*Qs*
      z^2*col[21] + 
     (
       (
        0.0023642571251758416709686720325566859279316824881430187956`27.19672\
1715650895 + 
        0.001007860451037484037013189146611823692331368244189298058`26.841999\
554730368*I)*pref*Qs*z^2*col[21])/eps + 
     (0.01743045787667019797956389867640487044`26.27810392974666 - 
       0.01384069284832736009384788403358272474`26.194895573089138*I)*pref*Qs*
      z^3*col[21] - 
     (
       (
        0.0023128506989487425743118375616541353316133606947433099412`26.68969\
3920399524 + 
        0.0011198449455972044855702101628206486418633038470134277078`26.44883\
9152140987*I)*pref*Qs*z^3*col[21])/eps - 
     (0.01180899765973154122086627404366841074`25.523758333613593 + 
       0.01393273753147188580796936477543477118`25.636660759196587*I)*pref*Qs*
      z^4*col[21] - 
     ((0.00029407761667064501843927243733401126`25.24132844423051 - 
        0.00100786045103748403701318914644751564`25.807901520477657*I)*pref*
       Qs*z^4*col[21])/eps - 
     (0.01223639165988444748553759750112733842`24.91841739712006 + 
       0.00450998887756847486488642639582561852`24.529836566510234*I)*pref*Qs*
      z^5*col[21] - 
     ((0.00001069373151529618248870081591911564`23.200564717287598 - 
        0.00067190696735832269134212609761298386`25.0157538980303*I)*pref*Qs*
       z^5*col[21])/eps - 
     (0.01677319690320368844326763028179348802`24.43089098405787 + 
       0.00262367228031807264252593905515497526`23.656017316718145*I)*pref*Qs*
      z^6*col[21] + 
     ((0.0000796088901694271363047727405771845`23.457027785153937 + 
        0.00078389146191804313989914711386467906`24.45990566396103*I)*pref*Qs*
       z^6*col[21])/eps - 
     (0.02892222073116214729078278323021617226`24.03011605869115 + 
       0.00123021747287469113501738997946135314`22.675050389659148*I)*pref*Qs*
      z^7*col[21] + 
     ((0.0002047085747213840647837013329276105`23.244148407982713 + 
        0.00120943254124498084441582697565450148`24.018578522756858*I)*pref*
       Qs*z^7*col[21])/eps - 
     (0.05794214107078907305259774078824357304`23.684555911516803 - 
       0.00186536648214288898810408002285339804`22.196038914469245*I)*pref*Qs*
      z^8*col[21] + 
     ((0.00047421607017236047345726832410505146`22.979293141372697 + 
        0.00221729299228246488142901612199693446`23.64561274586945*I)*pref*Qs*
       z^8*col[21])/eps - 
     (0.12885839659892175445872851577266684258`23.376198962077492 - 
       0.01109270577027166930019162164167638478`22.304702402353104*I)*pref*Qs*
      z^9*col[21] + 
     ((0.00112400171120167361496976750394808974`22.718059318051086 + 
        0.0045753664920114354696154300929417261`23.317543689669307*I)*pref*Qs*
       z^9*col[21])/eps - 
     (0.30944797610829683095619181963998644052`23.09416999563962 - 
       0.03934060546876481996164013604872176278`22.183965306463016*I)*pref*Qs*
      z^10*col[21] + 
     ((0.00277476871556423325623479742068991836`22.468265394858754 + 
        0.01029457460702572980663471770897849372`23.020682419906137*I)*pref*
       Qs*z^10*col[21])/eps - 
     (
       0.0001271196948812747070800243226227225428871821464735738072`27.486786\
800054286 + 
       0.0005785865552252223175446085841119643256799189308310318103`27.868668\
361784*I)*pref*Qs*col[22] - 
     (
       5.9409619529423236048337866134965365054790806964297153`27.652682626426\
195*^-6*pref*Qs*col[22])/eps^2 - 
     (
       (
        0.0000613899401804040105832824616667977466040832661405033035`27.84859\
076405036 + 
        0.0000559922472798602242785105081453397846536302816370746327`27.66115\
26179342*I)*pref*Qs*col[22])/eps + 
     (
       0.0013309465308005604622329903677946772841574952134370131968`26.225003\
745736878 - 
       0.016377732329359115601464323630911248113634725032117043924`27.3939897\
62306294*I)*pref*Qs*z*col[22] - 
     (
       (
        0.0028071045227652479032839641746027679294044650867635912763`27.73809\
0575093796 + 
        0.0020157209020749680740263782930352305370664339766089091137`27.70795\
998633576*I)*pref*Qs*z*col[22])/eps + 
     (0.03244752777342251529861312444473567524`26.669378437788588 + 
       0.05891633229967924512567150418264606801`26.891073742968615*I)*pref*Qs*
      z^2*col[22] + 
     (
       (
        0.0127837214622558647788264335940940812554549855909059570393`27.60033\
9101290206 - 
        0.0010078604510374840370131891466118236915326182814589635208`26.51829\
014988771*I)*pref*Qs*z^2*col[22])/eps + 
     (0.01236128358446476810051746063840848976`25.805804849054386 - 
       0.11640741287438125450235537255021382581`26.793941865151496*I)*pref*Qs*
      z^3*col[22] - 
     (
       (
        0.019572178743119558843364782083992598235183464341456289792`27.281919\
082537993 + 
        0.0049273177606276997365089247163083413096545110138476822528`26.76492\
1407692157*I)*pref*Qs*z^3*col[22])/eps - 
     (0.09911786129345864033225412993091575069`26.124029149469756 + 
       0.01990524390799030973101048564372290157`25.467218754376646*I)*pref*Qs*
      z^4*col[22] - 
     ((0.00227241794700043877884892337944033595`25.795836216777232 - 
        0.01108646496141232440714508061169376795`26.51638545962725*I)*pref*Qs*
       z^4*col[22])/eps - 
     (0.09118738111480080688930064948855962797`25.468677020065524 - 
       0.0265851190084776344874367892648090961`24.977162819863562*I)*pref*Qs*
      z^5*col[22] + 
     ((0.00049191164970362439448023753154943743`24.530472494467407 + 
        0.00940669754301651767878976536749774251`25.830659138121348*I)*pref*
       Qs*z^5*col[22])/eps - 
     (0.12485685945095296829411221289077232253`24.981774378298375 - 
       0.06169039164470733310258692751823469903`24.706139263810744*I)*pref*Qs*
      z^6*col[22] + 
     ((0.0021019123389509940913901937036496493`24.547350408128015 + 
        0.01332615485260673337828550093728846853`25.360816865991225*I)*pref*
       Qs*z^6*col[22])/eps - 
     (0.21889790016366424967777036356093304057`24.589662769511317 - 
       0.1340982326782778165627881806802318487`24.39356765836561*I)*pref*Qs*
      z^7*col[22] + 
     ((0.00524909449807966900445371477765176087`24.32361247291133 + 
        0.02418865082489961688831653951642276647`24.992169769038714*I)*pref*
       Qs*z^7*col[22])/eps - 
     (0.44931084047148636109626321137007907658`24.2562801201877 - 
       0.3080948610007656331397145941456890925`24.097274534277208*I)*pref*Qs*
      z^8*col[22] + 
     ((0.01302432845399293502227993300730545934`24.09069846570588 + 
        0.05099773882249669227286737081379133261`24.68225849290608*I)*pref*Qs*
       z^8*col[22])/eps - 
     (1.02830831168901256503348588983553938361`23.962068821541944 - 
       0.74977489048089053777487949084743153866`23.820004651457573*I)*pref*Qs*
      z^9*col[22] + 
     ((0.03359319765320738283459743132552641346`23.868466430162954 + 
        0.1189595287922973222100011824365870974`24.409919501170442*I)*pref*Qs*
       z^9*col[22])/eps - 
     (2.54836877464022211351144234896403178719`23.6953514339221 - 
       1.91505046953486334090039362941736801227`23.558611278718978*I)*pref*Qs*
      z^10*col[22] + 
     ((0.09029888736578146933292194670759372803`23.658047998469822 + 
        0.29854266360374616439240681361489646561`24.162995136873597*I)*pref*
       Qs*z^10*col[22])/eps - 
     0.0006416238909177709493220489542118292916669208252505096678`26.89759226\
618979*pref*Qs*z*col[21]*Log[z] - 
     (
       0.0003208119454588854746610244770956051691089511115642421476`27.946505\
69113975*pref*Qs*z*col[21]*Log[z])/eps + 
     (
       0.0099383901073949537021685833379085314137805893963251449856`26.942290\
76035535 - 
       0.0020157209020749680740263782929923146430052098832184139653`26.380570\
097945213*I)*pref*Qs*z^2*col[21]*Log[z] + 
     (
       (
        0.0003208119454588854746610244771435743181295317670249359058`26.84621\
83302589 - 
        0.0020157209020749680740263782930665952243597717457606422118`27.74055\
5111012192*I)*pref*Qs*z^2*col[21]*Log[z])/eps - 
     (0.0054414296847047621745173984586551594`26.382464806536266 + 
       0.005300599409160101231698994770574124746495217524307887156`26.5216597\
50659115*I)*pref*Qs*z^3*col[21]*Log[z] - 
     (
       (
        0.0003564577171765394162900271967693763069773151865666301628`26.59280\
884404367 - 
        0.0013438139347166453826842521953568203567198763922563255958`27.43057\
0590304654*I)*pref*Qs*z^3*col[21]*Log[z])/eps - 
     (0.00355269524785950951569060439452836338`25.664091031789656 - 
       0.00632712394262420534347168741980502918`26.01849176440761*I)*pref*Qs*
      z^4*col[21]*Log[z] + 
     (
       0.000320811945458885474661024477091880839417551162960292011`25.9455815\
51446438*pref*Qs*z^4*col[21]*Log[z])/eps - 
     (0.00140349285176309452840593374944699412`24.6452897658228 - 
       0.00536779010589593350083320738034196576`25.329197894766978*I)*pref*Qs*
      z^5*col[21]*Log[z] + 
     (
       0.000213874630305923649774016318059766333710699811524961894`25.1437557\
33255247*pref*Qs*z^5*col[21]*Log[z])/eps - 
     (0.00107396749543989364579115305199360648`23.883998013766078 - 
       0.00751789240144256611312801089291287832`24.8430913735171*I)*pref*Qs*
      z^6*col[21]*Log[z] + 
     (0.00024952040202357759140301903773503046`24.580513634389295*pref*Qs*z^6*
       col[21]*Log[z])/eps - 
     (0.0010057161079362057173008348015316569`23.19628826834373 - 
       0.01339718501772747034851309712475732904`24.450220735054785*I)*pref*Qs*
      z^7*col[21]*Log[z] + 
     (0.0003849743345506625695932293725036905`24.13224326011301*pref*Qs*z^7*
       col[21]*Log[z])/eps - 
     (0.00082888361789512043244065529952859582`22.445323197688936 - 
       0.02763590684909634469639683646756727644`24.11191029458022*I)*pref*Qs*
      z^8*col[21]*Log[z] + 
     (0.0007057862800095480442542538495872091`23.752087071531108*pref*Qs*z^8*
       col[21]*Log[z])/eps + 
     (0.00015891277760043224175349125103449648`21.055104778792785 + 
       0.06298010513369620424135944881218925734`23.80925442236383*I)*pref*Qs*
      z^9*col[21]*Log[z] + 
     (0.00145638438732128961512782540390471698`23.416884722484657*pref*Qs*z^9*
       col[21]*Log[z])/eps + 
     (0.00419819750247124293190245972215700326`21.799753746858087 + 
       0.15435116177890116311503284586021373692`23.5318874883147*I)*pref*Qs*
      z^10*col[21]*Log[z] + 
     (0.00327686487147290163403760715877444138`23.11299884865073*pref*Qs*z^10*
       col[21]*Log[z])/eps + 
     0.003208119454588854746610244770974591919326137514837341264`27.267669747\
92897*pref*Qs*z*col[22]*Log[z] - 
     (
       0.0006416238909177709493220489541949183838642454481297804754`27.890119\
93479503*pref*Qs*z*col[22]*Log[z])/eps + 
     (0.02050878850033506415714185076016894293`26.937895556889796 - 
       0.02116506947178716477727697207686992064`27.0782506237004*I)*pref*Qs*
      z^2*col[22]*Log[z] - 
     (
       (
        0.0003208119454588854746610244771435743180134540364372100546`26.52698\
9448822356 + 
        0.0100786045103748403701318914651761526853323998291900666699`28.09599\
5999297678*I)*pref*Qs*z^2*col[22]*Log[z])/eps - 
     (0.02196149262630835664469217732232078484`26.673587299423534 - 
       0.00291159685855273166248254642327311077`25.94182334036782*I)*pref*Qs*
      z^3*col[22]*Log[z] - 
     (
       (
        0.0015684139555767734316761196658098004938989624822373800842`26.91730\
775093905 - 
        0.0107505114777331630614740175628545628655180775796657080335`28.00263\
287035614*I)*pref*Qs*z^3*col[22]*Log[z])/eps + 
     (0.00048121791818832821199153671564618879`24.483375765362883 + 
       0.01713362766763722862922421549079945957`26.129460094811286*I)*pref*Qs*
      z^4*col[22]*Log[z] + 
     (
       0.0035289314000477402212712692480720511112113629727421366272`26.657726\
57729849*pref*Qs*z^4*col[22]*Log[z])/eps + 
     (0.00698657125666017255928453305678911128`25.028780929139742 + 
       0.01343813934716645382684252195356820358`25.40622525413228*I)*pref*Qs*
      z^5*col[22]*Log[z] + 
     (0.00299424482428293109683622845290961913`25.96196462293274*pref*Qs*z^5*
       col[22]*Log[z])/eps + 
     (0.01333092452620727993688653378072201261`24.664896869218786 + 
       0.01802950362411499221768038362103733982`24.902015522783625*I)*pref*Qs*
      z^6*col[22]*Log[z] + 
     (0.00424184683440081905385132364162196043`25.484566954956197*pref*Qs*z^6*
       col[22]*Log[z])/eps + 
     (0.02693750968703108368903735526028332346`24.312340612950695 + 
       0.0314452460723695019548115013713495964`24.500745677910164*I)*pref*Qs*
      z^7*col[22]*Log[z] + 
     (0.0076994866910132513918645874503390206`25.10899619494329*pref*Qs*z^7*
       col[22]*Log[z])/eps + 
     (0.05899665477698571093124643414485730624`23.987079898753546 + 
       0.06430149677619148156144146754782385414`24.159771123429227*I)*pref*Qs*
      z^8*col[22]*Log[z] + 
     (0.01623308444021960501784783854113143513`24.79193020033609*pref*Qs*z^8*
       col[22]*Log[z])/eps + 
     (0.13788116709281423437744726350343396969`23.684083567159103 + 
       0.14641172774436593502769376299887642757`23.857920240288877*I)*pref*Qs*
      z^9*col[22]*Log[z] + 
     (0.03786599407035352999332346050312232625`24.51244104601128*pref*Qs*z^9*
       col[22]*Log[z])/eps + 
     (0.33868283489651282689334713932324200091`23.39821141071955 + 
       0.36031011124590054323221511988004745818`23.583483766114153*I)*pref*Qs*
      z^10*col[22]*Log[z] + 
     (0.09502908127271414738709060760879737637`24.25840690582884*pref*Qs*z^10*
       col[22]*Log[z])/eps + 
     0.0004812179181883282119915367156479955576817470018831240883`27.69528255\
6503365*pref*Qs*z*col[21]*Log[z]^2 - 
     (
       0.0008020298636472136866525611927991083782606796074189545919`26.870161\
81350199 - 
       0.0010078604510374840370131891465489799552000923237273719409`27.141632\
655398663*I)*pref*Qs*z^2*col[21]*Log[z]^2 - 
     (
       0.0003208119454588854746610244771063024353765567336701240004`27.869752\
695110677*pref*Qs*z^2*col[21]*Log[z]^2)/eps - 
     (
       0.0003089300215530008274513569038799948960981193091130344545`26.412254\
933331358 + 
       0.0002239689891194408971140420325594700584730693253832846862`26.214190\
435580754*I)*pref*Qs*z^3*col[21]*Log[z]^2 + 
     (
       0.0002138746303059236497740163180691565549348476386914928485`27.933899\
281922283*pref*Qs*z^3*col[21]*Log[z]^2)/eps + 
     0.0005257751328353956390277901152514256421415626393377852058`26.05863769\
964885*pref*Qs*z^4*col[21]*Log[z]^2 + 
     0.00053349838337422065971407403784765849`25.445433871351952*pref*Qs*z^5*
      col[21]*Log[z]^2 + 
     0.00082222913428721758690899606723871878`24.99763223428386*pref*Qs*z^6*
      col[21]*Log[z]^2 + 
     0.0015547667172620144940238729102960216`24.62517046034564*pref*Qs*z^7*
      col[21]*Log[z]^2 + 
     0.003339711761846527214457313144491481`24.29798965621288*pref*Qs*z^8*
      col[21]*Log[z]^2 + 
     0.00783901846749307025067879594213942016`24.001608822634495*pref*Qs*z^9*
      col[21]*Log[z]^2 + 
     0.01965045306187959260513976475367535296`23.727687246444585*pref*Qs*z^10*
      col[21]*Log[z]^2 + 
     0.0009624358363766564239830734312923775757963685694734684658`27.68255229\
1694794*pref*Qs*z*col[22]*Log[z]^2 - 
     (
       0.0028873075091299692719492202938771327273860133391290861342`27.111132\
68448385 - 
       0.0110864649614123244071450806116937679538656309740122187383`27.848565\
516266035*I)*pref*Qs*z^2*col[22]*Log[z]^2 - 
     (
       0.0016040597272944273733051223854872959596605925214190510184`28.221926\
566086797*pref*Qs*z^2*col[22]*Log[z]^2)/eps + 
     (
       0.0028160159656946613886912148545221417958448372646666173707`27.050408\
352510583 - 
       0.0114224184450914857528161436605329730438782557696115222684`27.598939\
269229984*I)*pref*Qs*z^3*col[22]*Log[z]^2 + 
     (
       0.0017109970424473891981921305445197823589902378190134866361`28.454570\
396527977*pref*Qs*z^3*col[22]*Log[z]^2)/eps - 
     0.0025664955636710837972881958167796735300601202496424116225`26.43229336\
8421405*pref*Qs*z^4*col[22]*Log[z]^2 - 
     0.00235262093336516014751417949871470074`25.775439000508566*pref*Qs*z^5*
      col[22]*Log[z]^2 - 
     0.00349328562833008627964226652839455564`25.31111907286915*pref*Qs*z^6*
      col[22]*Log[z]^2 - 
     0.00654456368736126368308489933278816751`24.934197409825348*pref*Qs*z^7*
      col[22]*Log[z]^2 - 
     0.01411572560019096088508507699228820444`24.608398104993956*pref*Qs*z^8*
      col[22]*Log[z]^2 - 
     0.03349684090838966114793998429122359627`24.31643038886272*pref*Qs*z^9*
      col[22]*Log[z]^2 - 
     0.08519848665829544248497778613202523399`24.048552817188664*pref*Qs*z^10*
      col[22]*Log[z]^2 + 
     0.0004277492606118472995480326361421167293678577391836979812`28.15082970\
1736118*pref*Qs*z^2*col[21]*Log[z]^3 - 
     0.0002376384781176929441933514645208202003606963824803811911`27.29976531\
1776323*pref*Qs*z^3*col[21]*Log[z]^3 + 
     0.0027803701939770074470622121348446463300781680181565506488`28.64318334\
6894048*pref*Qs*z^2*col[22]*Log[z]^3 - 
     0.0029229532808476232135782230135546281934247101830682621513`28.08334653\
522451*pref*Qs*z^3*col[22]*Log[z]^3;
B24to25 = 
    (
       0.000433615087001278942987644112065755384451081569154123902`28.8754748\
0603957 + 
       0.0013963066665415143429453557967379461532785228783185157002`29.484006\
450194716*I)*pref*Qc*col[24] + 
     (
       0.0000133671643941202281108760198790607996638382836635914933`29.698970\
00433602*pref*Qc*col[24])/eps^2 + 
     (
       (
        0.0001481527387014991948955425536595905296073396057067032626`29.48558\
0085459326 + 
        0.0001259825563796855046266486433147019085666534356511757498`29.62994\
510987211*I)*pref*Qc*col[24])/eps + 
     (
       0.0244973554188318788283051614840836327071937524731010148562`28.384658\
7800372 - 
       0.023871741425733375657918664961042537477921780223463321232`28.4011604\
3576146*I)*pref*Qc*z*col[24] - 
     (
       (
        0.0001679250333318452497081885183120095003264315745014496972`27.53874\
1929728975 + 
        0.0062260911619921000519627210913914612441296534128601187093`29.17876\
475274065*I)*pref*Qc*z*col[24])/eps + 
     (
       0.0099282764899552974210488349372194097058553139235959865344`27.308017\
02941726 + 
       0.0719285483190514417871944782108273842408392078548549661505`28.212227\
118254255*I)*pref*Qc*z^2*col[24] + 
     (
       (
        0.0092186008775339746651470735049965684570333847124530278163`28.64769\
7420037268 + 
        0.0055505588541326464406539232529935156320647089639932166775`28.48404\
2282026483*I)*pref*Qc*z^2*col[24])/eps - 
     (0.071866381522173611531600599127043701`27.5817607109119 + 
       0.08906852376707367099698701140887351749`27.67959915434506*I)*pref*Qc*
      z^3*col[24] - 
     (
       (
        0.0141133339640158710472527807987087126189938733735140605493`28.26395\
168290765 - 
        0.0006901850547124220854715637326912089244582688054233696344`26.99551\
5159455692*I)*pref*Qc*z^3*col[24])/eps - 
     (0.01898060609264577852513021909982619511`26.396378074676885 - 
       0.02270527159333385111135782528545243884`26.49356691706335*I)*pref*Qc*
      z^4*col[24] + 
     (
       (
        0.0004062132735324313764805101596581254139989609449883596354`26.18838\
167718529 + 
        0.0042554107932693770451667986186299311286349890127315029503`27.22458\
3869361656*I)*pref*Qc*z^4*col[24])/eps - 
     (0.05988750671221416583714582271707150301`26.279998111333178 - 
       0.04240450069791538141604645937188194533`26.132778546250293*I)*pref*Qc*
      z^5*col[24] + 
     (
       (
        0.0010299028855547576864204671205153038834637168744392032256`26.02412\
463343914 + 
        0.0061661462316946071986709697089029100755349293043839664129`26.83181\
885379135*I)*pref*Qc*z^5*col[24])/eps - 
     (0.09047742762813397168067733621200087307`25.822978227148983 - 
       0.11818151007149366590713132924882432`25.93165871888358*I)*pref*Qc*z^6*
      col[24] + 
     ((0.00284320032235083722592603305361619177`25.906497465025996 + 
        0.01182304297437888565752888634627372511`26.536060539638978*I)*pref*
       Qc*z^6*col[24])/eps - 
     (0.20252735716073349841239546976939744739`25.516141619393835 - 
       0.26249918725211915665796229321890931179`25.613010701750945*I)*pref*Qc*
      z^7*col[24] + 
     ((0.00767417861744814230347396729320989974`25.7603328805161 + 
        0.02707281148228521704090261579070734213`26.299388233615904*I)*pref*
       Qc*z^7*col[24])/eps - 
     (0.47903180802679888270126075181534751542`25.215727998900668 - 
       0.77648971222660890294915924040832247466`25.403100041700164*I)*pref*Qc*
      z^8*col[24] + 
     ((0.02148853028562257214457790643286874491`25.605843027802326 + 
        0.06908074361023705297423591488362680702`26.093611647797676*I)*pref*
       Qc*z^8*col[24])/eps - 
     (1.25364002566435277502184471811733753114`24.9449537316931 - 
       2.17986454955929514351037805045228982258`25.158143053397723*I)*pref*Qc*
      z^9*col[24] + 
     ((0.06257742616611485424448087850092487665`25.447579022291265 + 
        0.18948451386056733925337027286548924379`25.904761234344214*I)*pref*
       Qc*z^9*col[24])/eps - 
     (3.45216333050908051701598431141900242671`24.68410384854725 - 
       6.65049697270759992384923635870887570843`24.939041570286573*I)*pref*Qc*
      z^10*col[24] + 
     ((0.18849380496098520272695437166334791976`25.28799261632598 + 
        0.54733559256971471267837888554983229676`25.725978981052947*I)*pref*
       Qc*z^10*col[24])/eps + 
     (
       0.0060980262571908614130676242944702491553734906839792064931`28.301395\
39491794 - 
       0.0038123318331734106099436233630395585215231267660365706674`28.191765\
314917436*I)*pref*Qc*z*col[24]*Log[z] - 
     (
       (
        0.0014541118710064344832218630333562171645823618716312767146`28.99793\
252154338 + 
        0.0025196511275937100925329728662940381713318133786661216239`29.28371\
5776066465*I)*pref*Qc*z*col[24]*Log[z])/eps + 
     (
       0.0473515720872467476937876443720722236710767619054434665747`28.467529\
506725842 - 
       0.0147143167894305092115330509528069125090888403868995184662`27.956459\
831554483*I)*pref*Qc*z^2*col[24]*Log[z] + 
     (
       (
        0.0054607992440756255071719020250076154546070409041496528685`28.85351\
0579969402 - 
        0.008566813833818614314612107745399729782523630359184642266`29.074755\
43141383*I)*pref*Qc*z^2*col[24]*Log[z])/eps - 
     (
       0.0303394076143306364296194421391921416718743940944462086144`27.677093\
24305198 - 
       0.0628362172170297970518162596225724081213492635017873531345`28.135989\
098714447*I)*pref*Qc*z^3*col[24]*Log[z] + 
     (
       (
        0.0033859797150343197691224958102917815079233441638769497533`28.16154\
5620023336 + 
        0.0090707440593373563331187023186585374168068070484200852886`28.63243\
6067406218*I)*pref*Qc*z^3*col[24]*Log[z])/eps - 
     (0.00058775863066583917036892498827888297`25.366857641279342 + 
       0.00886777216294786302010910172665151767`26.625961952996025*I)*pref*Qc*
      z^4*col[24]*Log[z] + 
     (
       0.001354539325270849781902103347744827698173431588002327734`27.1784946\
25744722*pref*Qc*z^4*col[24]*Log[z])/eps + 
     (0.00952853897060768427485901173297781755`25.93915405451997 + 
       0.01172337677422073445831313764178476093`26.131516577279765*I)*pref*Qc*
      z^5*col[24]*Log[z] + 
     (
       0.0019627453052033201609469622522420940768228753857548000485`26.811822\
59925263*pref*Qc*z^5*col[24]*Log[z])/eps + 
     (0.03249689818663574237478085103240476742`25.82449020539456 + 
       0.01359176807564057031720668516027696507`25.560109704850525*I)*pref*Qc*
      z^6*col[24]*Log[z] + 
     (
       0.0037633914635206090223360346367507775371049136171782242304`26.529249\
602770356*pref*Qc*z^6*col[24]*Log[z])/eps + 
     (0.05565219145744629999730931345344287994`25.389668537421457 + 
       0.03534608595973916412973463219718381647`25.315591086747062*I)*pref*Qc*
      z^7*col[24]*Log[z] + 
     (0.00861754354160142865851955249563291633`26.297792328050395*pref*Qc*z^7*
       col[24]*Log[z])/eps + 
     (0.18867952537708986206951241370740565847`25.234541288541923 + 
       0.08430746388084471536324846969644448267`25.013000448185775*I)*pref*Qc*
      z^8*col[24]*Log[z] + 
     (0.02198908363606618102365880607589494323`26.093726026963555*pref*Qc*z^8*
       col[24]*Log[z])/eps + 
     (0.4992296111685393954645925674287557153`24.95903364800777 + 
       0.23030493326938533554131269452998334605`24.753237759050613*I)*pref*Qc*
      z^9*col[24]*Log[z] + 
     (0.06031479404054809570150470676894574857`25.905325472303513*pref*Qc*z^9*
       col[24]*Log[z])/eps + 
     (1.55918832625663471051452608747914248998`24.745129371061765 + 
       0.65148590102220879541338433168899917457`24.495371010860932*I)*pref*Qc*
      z^10*col[24]*Log[z] + 
     (0.17422233017520351336008732696164583001`25.726593019661266*pref*Qc*
       z^10*col[24]*Log[z])/eps + 
     (
       0.0021021308486906924291566194164850958141862410351501387478`28.835569\
121740416 + 
       0.0012598255637968550462664864331470190856678263991916914041`28.528531\
648101488*I)*pref*Qc*z*col[24]*Log[z]^2 - 
     (
       (
        0.0004010149318236068433262805963718239899149480132179265547`29.26556\
9850615638 + 
        0.0002519651127593710092532972866294038171333073136521724748`29.39794\
0008672037*I)*pref*Qc*z*col[24]*Log[z]^2)/eps - 
     (
       0.0059155532586710819755571792893469712838532300289265526003`28.425027\
036860747 - 
       0.0008188866164679557800732161815455624056936539818426860701`27.661123\
11283257*I)*pref*Qc*z^2*col[24]*Log[z]^2 - 
     (
       (
        0.0013634507682002632673093540276642015657101014568576051845`29.05179\
337182038 + 
        0.0017637557893155970647730810064058267199331511955652073214`29.39794\
0008672037*I)*pref*Qc*z^2*col[24]*Log[z]^2)/eps + 
     (
       0.0141567287201354497314003727800506602330623103950191663518`28.482368\
4339258 - 
       0.0060471627062249042220791348791056916111885645848617110154`27.897273\
22157998*I)*pref*Qc*z^3*col[24]*Log[z]^2 + 
     (
       (
        0.001443653754564984635974610146938566363695737615806789193`28.625596\
502958057 - 
        0.0015117906765562260555197837197764229027998438819130348456`29.39794\
0008672037*I)*pref*Qc*z^3*col[24]*Log[z]^2)/eps - 
     (
       0.0034431587618521354242264814538480776462375273514730962079`27.150375\
49814132 - 
       0.0031495639094921376156662160828675477132155498609743018664`27.058506\
16702707*I)*pref*Qc*z^4*col[24]*Log[z]^2 - 
     (
       0.001078284594459031734277332270244237843021190344483012608`26.0333723\
00561723 - 
       0.0004199418545989516820888288110490063615029900382195154944`25.587550\
905543274*I)*pref*Qc*z^5*col[24]*Log[z]^2 - 
     (0.00348189012068409878517774472144765631`25.89654094366071 + 
       0.00162727468657093776809421164281489965`25.563127123746845*I)*pref*Qc*
      z^6*col[24]*Log[z]^2 - 
     (0.00730081101295861558845771015744603226`25.542792502765327 - 
       0.00233067729302418183559299990132198531`25.07138426256115*I)*pref*Qc*
      z^7*col[24]*Log[z]^2 - 
     (0.01956567583792140936884590931408599162`25.273852870969616 + 
       0.00285560461127287143820403591513324326`24.4845001118926*I)*pref*Qc*
      z^8*col[24]*Log[z]^2 - 
     (0.05381802251255036765712302964124559046`25.002139351574836 - 
       0.00329954314327747750212651208681362141`23.8522915130089*I)*pref*Qc*
      z^9*col[24]*Log[z]^2 - 
     (0.15764629376044347184888549463886427108`24.746364500178043 + 
       0.00370073759365326169840780389736936857`23.191643875743374*I)*pref*Qc*
      z^10*col[24]*Log[z]^2 + 
     (
       0.0005346865757648091244350407951624319865534662640636222797`29.476282\
010342153 + 
       0.000335953483679161345671063048839205089511070313458454459`29.2978100\
84774365*I)*pref*Qc*z*col[24]*Log[z]^3 - 
     (
       0.0000267343287882404562217520397581215993276765673271829759`29.397940\
008672037*pref*Qc*z*col[24]*Log[z]^3)/eps + 
     (
       0.0014503373367620447500300481568780967635262321129442035408`29.246026\
645305406 + 
       0.0020577150875348632422352611741401311732552881633974742831`29.294378\
328157794*I)*pref*Qc*z^2*col[24]*Log[z]^3 - 
     (
       0.0001871403015176831935522642783068511952937359712902808308`29.397940\
008672037*pref*Qc*z^2*col[24]*Log[z]^3)/eps - 
     (
       0.0020852776454827555852966591011334847475576256051118902304`28.632249\
967361115 - 
       0.0000839883709197903364177657622098012723777717586496506223`27.933924\
236602046*I)*pref*Qc*z^3*col[24]*Log[z]^3 - 
     (
       0.0001604059727294427373305122385487295959660594039630978548`29.397940\
008672037*pref*Qc*z^3*col[24]*Log[z]^3)/eps + 
     0.0003341791098530057027719004969765199915973516226678595517`27.24394843\
3819636*pref*Qc*z^4*col[24]*Log[z]^3 + 
     0.0000445572146470674270362533995968693322233089122654185633`25.77947432\
0877352*pref*Qc*z^5*col[24]*Log[z]^3 - 
     0.00017265920675738627976548192343786866225955863752638286`25.7254746963\
2698*pref*Qc*z^6*col[24]*Log[z]^3 + 
     0.00024729254129122422005120636776262479`25.203262192420667*pref*Qc*z^7*
      col[24]*Log[z]^3 - 
     0.00030298905960005850384652311725871146`24.593125082280977*pref*Qc*z^8*
      col[24]*Log[z]^3 + 
     0.00035009240079838692671341956826111618`23.943525010040748*pref*Qc*z^9*
      col[24]*Log[z]^3 - 
     0.00039266045407728170075698308394741099`23.269128779560276*pref*Qc*z^10*
      col[24]*Log[z]^3 + 
     0.0000467850753794207983880660695767127988234339928225702077`30.*pref*Qc*
      z*col[24]*Log[z]^4 + 
     0.00030410298996623518952242945224863319235232095334670635`30.*pref*Qc*
      z^2*col[24]*Log[z]^4 + 
     0.0001269880617441421670533221888510775968064636948041191352`30.*pref*Qc*
      z^3*col[24]*Log[z]^4;
B26to26 = 
    (
       -0.0001761498272561201530098805922011724774539504227165437213`28.36678\
8969396826 - 
       0.0014247502815683319224781948794574228972760995563106715653`29.218496\
60738507*I)*pref*Qs*col[26] + 
     (
       3.713101220588952253021116633072444351066189906553199`29.69897000433602\
*^-7*pref*Qs*col[26])/eps^3 - 
     (
       (
        0.0000161519903095619423006418573538651329271379260935064155`29.76358\
542687682 - 
        3.4995154549912640174069067587417196824070398791993323`29.36257335627\
055*^-6*I)*pref*Qs*col[26])/eps^2 - 
     (
       (
        0.0001621647520333043132619388846202439340433113727575363586`29.51809\
4955136526 + 
        0.0001522289222921199847572004440052648049097468268928381687`29.47443\
230907658*I)*pref*Qs*col[26])/eps - 
     (
       0.001539496362306151129947671793812670388479653009580085067`27.3122977\
86374685 - 
       0.0098193130241889851237972112314001172134816765764986756365`28.145128\
212470688*I)*pref*Qs*z*col[26] + 
     (
       (
        0.0008571708953328190645023338121915868384495750702306391233`28.51496\
8097702898 + 
        0.0010973246789210819519549822526605000850195099219912221416`28.67815\
2679503523*I)*pref*Qs*z*col[26])/eps - 
     (
       0.0034542487002756216219815566272102763554370332362718495416`26.592476\
896618493 + 
       0.0174231306846521033247045395607773393425792464754892624969`27.292335\
163594995*I)*pref*Qs*z^2*col[26] - 
     (
       (
        0.0024350440356067570979376645786084318083749275055572212583`28.04288\
9364659505 + 
        0.0011365096960492169414126479515887142701443006862832648203`27.76670\
1046779286*I)*pref*Qs*z^2*col[26])/eps - 
     (0.00267901949207376120204009104920409052`25.91557055734448 - 
       0.01524560944194782531566117696660151607`26.63353055146*I)*pref*Qs*z^3*
      col[26] + 
     (
       (
        0.0022992256798876310315964899659788970178973254715029667121`27.47474\
1156801926 + 
        0.0011630475778908099604346502908087627456165133115643593005`27.18873\
2016158877*I)*pref*Qs*z^3*col[26])/eps + 
     (0.01027036016644501284249263585899026224`25.87099331796029 + 
       0.00314429571320359512035309585630254494`25.33181191226263*I)*pref*Qs*
      z^4*col[26] + 
     (
       (
        0.0002936124751161155991394649092849656813662069799474328634`25.98409\
8708279774 - 
        0.0009798643273975539248739338924476815168152135797059671063`26.50933\
0460141012*I)*pref*Qs*z^4*col[26])/eps + 
     (0.0076312346106420043168348424360765465`25.105461599998062 - 
       0.00192402052319319074876630262714414002`24.480286573775984*I)*pref*Qs*
      z^5*col[26] + 
     (
       (
        0.0000141698878529407513620491142485024078934696667306262527`24.04648\
096234032 - 
        0.0006390115220814048095785011741462380117540272934989332479`25.69944\
8601489053*I)*pref*Qs*z^5*col[26])/eps + 
     (0.00858419888535106141303559625414339782`24.5086150490063 - 
       0.00420201268694292751283093726959650124`24.16755188712953*I)*pref*Qs*
      z^6*col[26] - 
     ((0.00007062012338795925725676440737778872`24.115042534231915 + 
        0.0007323669293690550960161927567802713`25.126815112968792*I)*pref*Qs*
       z^6*col[26])/eps + 
     (0.0126622410641062482117773907744914664`24.020945000497107 - 
       0.00816500379780561995472119289236086428`23.795952541552783*I)*pref*Qs*
      z^7*col[26] - 
     ((0.00018366731445816350819804944034847334`23.894937448276462 + 
        0.00111339783826755200831757023857438842`24.67046554125445*I)*pref*Qs*
       z^7*col[26])/eps + 
     (0.02229149124609439488495700881101026622`23.604121382009797 - 
       0.01690014401080045217206769254664603236`23.446218615275065*I)*pref*Qs*
      z^8*col[26] - 
     ((0.00042375269142430850393094223232067604`23.617001296509155 + 
        0.00201592658788130225444209527041207088`24.284312763127758*I)*pref*
       Qs*z^8*col[26])/eps + 
     (0.04443169575508305746134092589842989142`23.236431537648446 - 
       0.03751967984069429498832367243351801658`23.12260752159988*I)*pref*Qs*
      z^9*col[26] - 
     ((0.00099794270190005623388491795729069062`23.342574073196747 + 
        0.00411547115579006919072067759922918642`23.945068296163345*I)*pref*
       Qs*z^9*col[26])/eps + 
     (0.09709810892553351783324328467799829156`22.904678867745424 - 
       0.0884873766765255872768129116005160435`22.821644745949076*I)*pref*Qs*
      z^10*col[26] - 
     ((0.00244707947314754066667029064870220204`23.080625304500593 + 
        0.0091736622992954914917997879613214252`23.639175356915054*I)*pref*Qs*
       z^10*col[26])/eps + 
     0.0005540717251341520384598252436751968755241190409887531102`27.50002249\
1125936*pref*Qs*z*col[26]*Log[z] + 
     (
       0.0003492892936540342387573186645918559247470730975929973312`28.677975\
052632632*pref*Qs*z*col[26]*Log[z])/eps - 
     (
       0.0091967120436475422937322492849661522281577915761010474572`27.466647\
548468924 - 
       0.0087949726855162775610097464092999968298272999534024884452`27.522012\
237309074*I)*pref*Qs*z^2*col[26]*Log[z] - 
     (
       (
        0.0003617622719962007752563982874812671506731867776081909449`27.70360\
4023445827 - 
        0.002092420745780385371936780840952180548744416142715771491`28.616573\
652913946*I)*pref*Qs*z^2*col[26]*Log[z])/eps + 
     (
       0.0049913444751017221692163027915655768338010573652059226113`26.635747\
315216495 - 
       0.0011314261137497489283287232960192935565407778445662284177`26.125090\
825130407*I)*pref*Qs*z^3*col[26]*Log[z] + 
     (
       (
        0.0003702095421447571343245439913281089695049190691581916443`27.17764\
8541960185 - 
        0.0013438139347166453826842521953568203529139819985951055158`28.03582\
4984441916*I)*pref*Qs*z^3*col[26]*Log[z])/eps + 
     (0.00012002298524967048077436792973835318`24.4340953889453 - 
       0.00293959298219266177462180167734304454`25.95341205465807*I)*pref*Qs*
      z^4*col[26]*Log[z] - 
     (
       0.0003119005025294719892537737971780853194323508479791378373`26.507714\
68935561*pref*Qs*z^4*col[26]*Log[z])/eps - 
     (0.00065494441731172418131232712114428846`24.542001102284882 + 
       0.00191703456624421442873550352243871406`25.149270692914858*I)*pref*Qs*
      z^5*col[26]*Log[z] - 
     (
       0.0002034036848638628044204967691597084992805383408893695084`25.698524\
794967998*pref*Qs*z^5*col[26]*Log[z])/eps - 
     (0.00112568180995976990688864551372113726`24.127458197353768 + 
       0.00219710078810716528804857827034081386`24.572980041194825*I)*pref*Qs*
      z^6*col[26]*Log[z] - 
     (
       0.0002331196339322361893014247655741872786201489772319342591`25.126059\
552409025*pref*Qs*z^6*col[26]*Log[z])/eps - 
     (0.00204799948619523494445959686756486952`23.726242072044105 + 
       0.00334019351480265602495271071572316526`24.107618575624674*I)*pref*Qs*
      z^7*col[26]*Log[z] - 
     (0.00035440553917622305365052889734209314`24.669860328173172*pref*Qs*z^7*
       col[26]*Log[z])/eps - 
     (0.00410822484229463800467648789997461794`23.36064358143446 + 
       0.0060477797636439067633262858112362126`23.709481732609753*I)*pref*Qs*
      z^8*col[26]*Log[z] - 
     (0.00064168936274337480350055120408820358`24.2838096821412*pref*Qs*z^8*
       col[26]*Log[z])/eps - 
     (0.00894905691404349765073216864551381994`23.026007645422904 + 
       0.01234641346737020757216203279768755916`23.35672273920229*I)*pref*Qs*
      z^9*col[26]*Log[z] - 
     (0.00130999515519221037144738024099210664`23.944789996086357*pref*Qs*z^9*
       col[26]*Log[z])/eps - 
     (0.02082516837916445094414852172654714574`22.716265181049486 + 
       0.0275209868978864744753993638839642752`23.036707432340886*I)*pref*Qs*
      z^10*col[26]*Log[z] - 
     (0.00292006740237727933151697933523131922`23.6388182294883*pref*Qs*z^10*
       col[26]*Log[z])/eps - 
     0.0005239339404810513581359779968877838871176335671516725375`28.79015376\
70147*pref*Qs*z*col[26]*Log[z]^2 + 
     (
       0.0019424067852524182116929623150586947038430789369273474638`27.649015\
22118756 - 
       0.0010462103728901926859683904204760902744646618911821585455`27.483400\
544252177*I)*pref*Qs*z^2*col[26]*Log[z]^2 + 
     (
       0.0003330191047189784313918988421028122907490525147217363662`28.587604\
49784952*pref*Qs*z^2*col[26]*Log[z]^2)/eps - 
     (
       0.0007353863719636612910600014806853907379533737515106994294`26.875711\
396901153 - 
       0.0006719069673583226913421260976784101807827419625453964428`26.930211\
633610742*I)*pref*Qs*z^3*col[26]*Log[z]^2 - 
     (
       0.0002138746303059236497740163180649727921196591217183213599`28.035824\
984441916*pref*Qs*z^3*col[26]*Log[z]^2)/eps - 
     0.0004440254729586379085225317894704163876751416733621367707`28.19810480\
0043136*pref*Qs*z^2*col[26]*Log[z]^3 + 
     0.0002851661737412315330320217574199637216004800944446939673`27.65427205\
0007382*pref*Qs*z^3*col[26]*Log[z]^3;
B27to27 = 
    (
       0.0015740650072989469665808349206188722890014862467157231916`29.012276\
485983207 - 
       0.0028125990757657755679829613710435674539804223374241067667`29.346116\
421585748*I)*pref*Qs*col[27] - 
     (
       7.054892319119009280740121602837644267025760822451078`29.69897000433602\
*^-6*pref*Qs*col[27])/eps^3 - 
     (
       (
        0.0000693731078046702579272778624279035019590866480874356007`29.70345\
6268947928 + 
        0.0000664907936448340163307312284160926739657338486366520828`29.69423\
9378473664*I)*pref*Qs*col[27])/eps^2 - 
     (
       (
        0.0000895390417165808279284007068753699758889436051488094858`28.93341\
6739051886 + 
        0.0006538261375075344939188570794249112894211688241813375045`29.69596\
492369553*I)*pref*Qs*col[27])/eps - 
     (
       0.0061015151510934192576389662732351213486806343360252869835`27.716960\
838182192 - 
       0.0095190093800927398363933555174066257512648312867335384876`27.934272\
35269714*I)*pref*Qs*z*col[27] + 
     (
       0.0001804567193206230794968262683673207954618168294584854699`29.698970\
00433602*pref*Qs*z*col[27])/eps^2 + 
     (
       (
        0.0009751374035489392239524198698656120648692238828446835348`28.30561\
7328937757 + 
        0.0018103194966140170815143232962639270419085737198607732435`28.55542\
814068952*I)*pref*Qs*z*col[27])/eps + 
     (
       0.0134748368309626734377909913532667206966400813419794521419`27.267693\
302461765 - 
       0.0151276606343042041695469698617190426866064923925024162777`27.302519\
67095248*I)*pref*Qs*z^2*col[27] - 
     (
       (
        0.0006901711425314485880404651844737177771342738601912612118`27.53732\
9537741368 + 
        0.0014808947943231384305032572027056091153368115291819405602`27.92404\
9221010062*I)*pref*Qs*z^2*col[27])/eps - 
     (0.01088532029091910265349501196176452912`26.594017158472695 - 
       0.00742749965051303860987435368054843419`26.39547306959662*I)*pref*Qs*
      z^3*col[27] - 
     (
       (
        0.0001421943349403764878885126753674740938689168744119032464`26.28556\
7148330173 - 
        0.0004327314695852064315028991911774614295586284115875739195`26.77107\
7926879137*I)*pref*Qs*z^3*col[27])/eps - 
     (0.00086695338825624537756938843070059458`24.875002442636273 - 
       0.00058567168173138112923220036394578946`24.67786704459272*I)*pref*Qs*
      z^4*col[27] - 
     (
       (
        5.9432956639961720112385638903746250707815076535234226`24.30798212464\
4248*^-6 - 
        0.0002729622054893185933577387271818541352529196972357831474`25.98835\
0578361082*I)*pref*Qs*z^4*col[27])/eps - 
     (0.0023613834576576190904029427996496177`24.680933802808447 - 
       0.00200316119156409181652983390019555994`24.57991607911028*I)*pref*Qs*
      z^5*col[27] + 
     (
       (
        0.0000330221163076612325522520933498069590531449760074625502`24.43791\
01334005 + 
        0.0003175227022828740218460533399098320304072872463003811839`25.44657\
2765045694*I)*pref*Qs*z^5*col[27])/eps - 
     (0.00377681798080281579972097638910845986`24.245067047531368 - 
       0.00422017669493427033524728117806303826`24.259988510864098*I)*pref*Qs*
      z^6*col[27] + 
     ((0.00008659415915693030224179233539825694`24.236331580416234 + 
        0.00049621962646624460012157468870038004`25.024962419750008*I)*pref*
       Qs*z^6*col[27])/eps - 
     (0.0066444124530441594494361137513828892`23.84225030791891 - 
       0.00914400009487880684603156501434601298`23.944526602648292*I)*pref*Qs*
      z^7*col[27] + 
     ((0.00020390278468862277547957087557354492`23.982931452878613 + 
        0.0009265117146323156825971245939772649`24.67367932965331*I)*pref*Qs*
       z^7*col[27])/eps - 
     (0.01287705243445779758088573356877899196`23.474906671650206 - 
       0.02106579721208600089734169536728389634`23.64958156754466*I)*pref*Qs*
      z^8*col[27] + 
     ((0.0004916889257586773690104638696399182`23.734533468444937 + 
        0.00195040708832193520118558310183105754`24.36818063663764*I)*pref*Qs*
       z^8*col[27])/eps - 
     (0.02695103409359894979905451201308833334`23.135549029224542 - 
       0.05138158539058892255505491488510788848`23.37445198851606*I)*pref*Qs*
      z^9*col[27] + 
     ((0.00123531826174910933369485750695793958`23.498861067060403 + 
        0.00447763903701890805065080204552908832`24.094422078030583*I)*pref*
       Qs*z^9*col[27])/eps - 
     (0.05987501325796151551640391228944186584`22.8173110607137 - 
       0.13154864039260258386369068082517027246`23.1159974280048*I)*pref*Qs*
      z^10*col[27] + 
     ((0.00323060707219952733427348430363054114`23.275403352968482 + 
        0.01097779444252135482693243476693773422`23.84357958103033*I)*pref*Qs*
       z^10*col[27])/eps + 
     0.0001045825817129381412343208644607046596524486253100856944`26.54207984\
8943686*pref*Qs*z*col[27]*Log[z] + 
     (
       0.0000348724349616357607090016164283569985352926251342520214`27.363062\
5431078*pref*Qs*z*col[27]*Log[z])/eps - 
     (
       0.0086490113785489262174832930815538397520593540909157640084`27.553601\
390342276 + 
       0.0046657775185876961335740575352292505418886427174643775602`27.404599\
759467764*I)*pref*Qs*z^2*col[27]*Log[z] - 
     (
       (
        0.000471383453431166289701144456702723995463296475049397605`27.892702\
49535349 - 
        0.0008252688085570460885889114606585298080835905597169147861`28.36452\
4784188916*I)*pref*Qs*z^2*col[27]*Log[z])/eps + 
     (
       0.0063675611716913830480524786041570646424924555225778875114`26.849672\
721675518 + 
       0.0045002929917546724224191055357679890340195160217258458883`26.849755\
655037274*I)*pref*Qs*z^3*col[27]*Log[z] + 
     (
       0.0001377427048318115338887447640762014177207339141652315623`26.762919\
23844806*pref*Qs*z^3*col[27]*Log[z])/eps + 
     (0.00073196947148214961052510505253280833`25.321076014237637 + 
       0.00018897383456952825693997296497205287`24.88817770417808*I)*pref*Qs*
      z^4*col[27]*Log[z] + 
     (
       0.000086886568561781482720694129213895193679118683685615171`25.9894612\
87624938*pref*Qs*z^4*col[27]*Log[z])/eps + 
     (0.00124217899282113672800151001740187852`24.924512260306894 + 
       0.00037024873513807573304165073507487394`24.565783412912694*I)*pref*Qs*
      z^5*col[27]*Log[z] + 
     (
       0.0001010706152244312803272347947522319338013600501904332824`25.447413\
940568506*pref*Qs*z^5*col[27]*Log[z])/eps + 
     (0.00231487531495596632013640782005049888`24.55149007710774 + 
       0.00046680036654128470728190729254855796`24.036404882819845*I)*pref*Qs*
      z^6*col[27]*Log[z] + 
     (
       0.0001579516128226334398912652804542687132589449140406059009`25.025528\
593058457*pref*Qs*z^6*col[27]*Log[z])/eps + 
     (0.00483194686645802006861378685513144298`24.217282955504913 + 
       0.0005660816199993868674557412372940606`23.47894987886703*I)*pref*Qs*
      z^7*col[27]*Log[z] + 
     (0.00029491783843256114706338464430316428`24.674327234112095*pref*Qs*z^7*
       col[27]*Log[z])/eps + 
     (0.01103524421518281249919065247316259888`23.91504681678514 + 
       0.00051655990537712273542166064246729512`22.789278879904654*I)*pref*Qs*
      z^8*col[27]*Log[z] + 
     (0.00062083385829581375372348035266464852`24.36863392874415*pref*Qs*z^8*
       col[27]*Log[z])/eps + 
     (0.02702324957115778257769359802735083016`23.637673224747996 - 
       0.00034696539433755683967024934013120486`21.95947484216801*I)*pref*Qs*
      z^9*col[27]*Log[z] + 
     (0.00142527677224558668696456684583199412`24.094638100604545*pref*Qs*z^9*
       col[27]*Log[z])/eps + 
     (0.06991299815121123101275944915861246962`23.37969576167828 - 
       0.00451133205468660361219895782038723416`22.41055178849996*I)*pref*Qs*
      z^10*col[27]*Log[z] + 
     (0.0034943404995480222201209851423074182`23.843735453691547*pref*Qs*z^10*
       col[27]*Log[z])/eps - 
     0.0000523086524424536410635024246425354978115958217005804486`27.49953482\
9096937*pref*Qs*z*col[27]*Log[z]^2 - 
     (
       0.0000355063753035199757821084688676180176651820337997403491`26.121756\
371793968 - 
       0.0003432609339995899834654361295589465474084532958295472775`27.229932\
238123137*I)*pref*Qs*z^2*col[27]*Log[z]^2 + 
     (
       0.0001313456102614129367396775581917654305171396065752246794`28.374676\
97122496*pref*Qs*z^2*col[27]*Log[z]^2)/eps + 
     (
       0.0005096298177518529940763175893945861205979757413192349857`26.896646\
297858016 - 
       0.0017077635420357368404945704982659592023165565629498101917`27.522874\
939506924*I)*pref*Qs*z^3*col[27]*Log[z]^2 - 
     (
       0.0001002537329559017108315701490929559974257806446904572709`25.608676\
73535031 + 
       0.0002519651127593710092532972866294038119983575767646314947`26.258461\
09295487*I)*pref*Qs*z^4*col[27]*Log[z]^2 - 
     (
       0.0000926790064659002482354070711614882102338278600550121472`24.958723\
790633197 + 
       0.0003359534836791613456710630488392050874550700491118436982`25.826569\
88505758*I)*pref*Qs*z^5*col[27]*Log[z]^2 - 
     (0.00016263383346179610868232490852857306`24.566240632377117 + 
       0.0005879185964385323549243603354686089`25.47425424164862*I)*pref*Qs*
      z^6*col[27]*Log[z]^2 - 
     (0.00035228206963247138312777259246987662`24.250954040326928 + 
       0.00120943254124498084441582697582113832`25.168807049810525*I)*pref*Qs*
      z^7*col[27]*Log[z]^2 - 
     (0.00084903772509986982217580852931834514`23.972189820773913 + 
       0.00277161624035308110178627015292344198`24.894287164441774*I)*pref*Qs*
      z^8*col[27]*Log[z]^2 - 
     (0.00219313641595903091343666188829368874`23.716376918200748 + 
       0.00686304973801715320442314514057233254`24.641672918650293*I)*pref*Qs*
      z^9*col[27]*Log[z]^2 - 
     (0.00595951154575432298487495067700998862`23.47711829032896 + 
       0.01801550556229502716161075599400237296`24.405326298077195*I)*pref*Qs*
      z^10*col[27]*Log[z]^2 - 
     0.0000949244939838292136543139583146557760345377200768847307`27.78346728\
1538563*pref*Qs*z^2*col[27]*Log[z]^3 - 
     0.0001811993395647408699474304916939352843309607517607659471`27.68954267\
6783343*pref*Qs*z^3*col[27]*Log[z]^3 - 
     0.0000267343287882404562217520397581215993276765673271829762`26.45181972\
1382087*pref*Qs*z^4*col[27]*Log[z]^3 - 
     0.0000356457717176539416290027196774954657653913008657590019`26.03705054\
3390524*pref*Qs*z^5*col[27]*Log[z]^3 - 
     0.0000623801005058943978507547594356170649970019733685577544`25.68905543\
9515343*pref*Qs*z^6*col[27]*Log[z]^3 - 
     0.0001283247781835541898644097908389836768646479453906048668`25.38243415\
058866*pref*Qs*z^7*col[27]*Log[z]^3 - 
     0.00029407761667064501843927243733933759`25.10421246058317*pref*Qs*z^8*
      col[27]*Log[z]^3 - 
     0.00072819219366064480756391270198312166`24.84685618220833*pref*Qs*z^9*
      col[27]*Log[z]^3 - 
     0.00191150450835919261985527084270569436`24.6055433007348*pref*Qs*z^10*
      col[27]*Log[z]^3;
B28to29 = 
    (
       0.0021536325860226666936321842489466023231978571622100732908`29.095320\
32165031 + 
       0.0042519112778143857811493917118711894141198638631702444754`29.484951\
52539826*I)*pref*Qc*col[28] + 
     (
       0.0000334179109853005702771900496976519991595957091589787206`29.698970\
00433602*pref*Qc*col[28])/eps^2 + 
     (
       (
        0.0004511417983015576987420656709183019886540386447342898717`29.52685\
9272390126 + 
        0.0003149563909492137615666216082867547714166319523543734419`29.60175\
27108035*I)*pref*Qc*col[28])/eps + 
     (
       0.0158172588703186076019541157458021487504979652445459845315`28.203241\
573296538 - 
       0.0198286947203768272175251254052998994885408281410251880756`28.362068\
293631463*I)*pref*Qc*z*col[28] + 
     (
       (
        0.0007253836132515409065037950836401765190359800274038847991`28.47816\
7666202467 - 
        0.0030811532006817676821969527168079981001372435744758091261`29.18350\
1665848134*I)*pref*Qc*z*col[28])/eps - 
     (
       0.0120758485338388415410915590154460974218648907420335248627`27.388290\
423535025 - 
       0.0270954741183295671901889212964003472048574606847180514993`27.790747\
695170765*I)*pref*Qc*z^2*col[28] - 
     (
       (
        0.0005174514517651195223912867540916321119744133404841300518`27.67707\
1911064925 - 
        0.0018804864493316720775988342331523594881604759913220370181`28.36049\
165174669*I)*pref*Qc*z^2*col[28])/eps - 
     (0.00148426418271972959022082605222502576`25.802248242612333 + 
       0.01163238937239096159386055806605747623`26.729927089398995*I)*pref*Qc*
      z^3*col[28] - 
     (
       (
        0.0006549910553118911774329249740739791835345245253627120182`27.12782\
6210345283 - 
        0.0006299127818984275231332432165735095428281788724960927121`27.22012\
3078383793*I)*pref*Qc*z^3*col[28])/eps + 
     (0.00034783678039055832182387186231099208`24.448115830524607 - 
       0.00162844119172260152276668061173448022`25.121505288790605*I)*pref*Qc*
      z^4*col[28] - 
     (
       (
        0.0000521071871289316299507296700841166357452571720904303617`25.34035\
2283518918 - 
        0.0000233301030332750934493793783916114645333555589366057074`24.96274\
205227527*I)*pref*Qc*z^4*col[28])/eps + 
     (0.00208688685700049131979129522976757466`24.531922143803392 - 
       0.00275184397803238046008792112973655128`24.644287275941398*I)*pref*Qc*
      z^5*col[28] - 
     (
       (
        0.0000402562057332185573431706061635604169532064058061094913`24.53809\
5993939013 + 
        0.0001020692007705785338410347804633001574934853619495346119`24.93437\
980657159*I)*pref*Qc*z^5*col[28])/eps + 
     (0.00473821159493262147931537162602283624`24.195876228778946 - 
       0.00637920233181920333807313004342591996`24.30985863084894*I)*pref*Qc*
      z^6*col[28] - 
     ((0.00008177763833034873153671731441611816`24.168463108670025 + 
        0.00028043717050117993329891988001852644`24.697461227291527*I)*pref*
       Qc*z^6*col[28])/eps + 
     (0.01071320530613867850005615379049208226`23.857800933706415 - 
       0.01590850094386261788346871153153487618`24.00876573696734*I)*pref*Qc*
      z^7*col[28] - 
     ((0.0002038849310723461466435530907981481`23.88813580847137 + 
        0.00069721546312881951271601284735763028`24.413546267862603*I)*pref*
       Qc*z^7*col[28])/eps + 
     (0.02553242192778766073579607984755571688`23.54203876217735 - 
       0.0417942616999298849274843143098130336`23.73095344205202*I)*pref*Qc*
      z^8*col[28] - 
     ((0.00054237477788603205670487561242535032`23.634424084647286 + 
        0.00177995762763199976815396196247836856`24.138631152935254*I)*pref*
       Qc*z^8*col[28])/eps + 
     (0.06416848737504157518289343107893381318`23.248625562205785 - 
       0.11464783727583786280432807438952423758`23.472187367598437*I)*pref*Qc*
      z^9*col[28] - 
     ((0.00150200984106593463078527331516277074`23.396202321524907 + 
        0.00473120397078311003948095883315523324`23.87921710505913*I)*pref*Qc*
       z^9*col[28])/eps + 
     (0.1688523075376224505583139448477582288`22.974326136339407 - 
       0.32605911290607192334858747036136118558`23.22904575834027*I)*pref*Qc*
      z^10*col[28] - 
     ((0.00429524402269179123897862603419125204`23.169704819112475 + 
        0.01306294052581534569781575521427255398`23.63451233132755*I)*pref*Qc*
       z^10*col[28])/eps + 
     (
       0.0057956678698595838812856158514570134771430636982305247134`28.305900\
611829507 - 
       0.0052222999289528037005150033698447710926488013261810509148`28.310270\
501926453*I)*pref*Qc*z*col[28]*Log[z] + 
     (
       (
        0.0000746674716505159768111042835698626946081988556745458241`27.95156\
2843556488 - 
        0.0015848273335484012348894947941200570869939951523199540552`29.49549\
3433672795*I)*pref*Qc*z*col[28]*Log[z])/eps + 
     (
       0.0215933669869994434089550072127412641911691244095082462467`28.112493\
529177158 - 
       0.0014669832131650911013937890007472054126833846063462900663`27.034218\
947907934*I)*pref*Qc*z^2*col[28]*Log[z] + 
     (
       (
        0.0016540064239312769684239525465507757536825936958419548572`28.64598\
022212139 - 
        0.0019098291032999474235125031550930950883244590521154087528`28.79958\
1305521354*I)*pref*Qc*z^2*col[28]*Log[z])/eps - 
     (
       0.0017377313712356296544138825842779039562443625665618610283`26.319573\
55592689 - 
       0.0020157209020749680740263782930352305370627588971292491484`26.476057\
088788338*I)*pref*Qc*z^3*col[28]*Log[z] + 
     (
       0.0002005074659118034216631402981859119949615231237234284266`27.096237\
677011338*pref*Qc*z^3*col[28]*Log[z])/eps - 
     (0.00036202736900742284466955887172456332`24.900990677326533 + 
       0.00018664082426620074759503502713289172`24.71308179156298*I)*pref*Qc*
      z^4*col[28]*Log[z] + 
     (
       7.4262024411779045060422332661448887148969072825659715`24.891366290440\
164*^-6*pref*Qc*z^4*col[28]*Log[z])/eps - 
     (0.00075517052624338110921943470083427374`24.521881903858993 + 
       0.00075122931767145800907001598420988916`24.624780269193685*I)*pref*Qc*
      z^5*col[28]*Log[z] - 
     (
       0.0000324896356801533322139347705393838880223718292075346024`24.869646\
72782787*pref*Qc*z^5*col[28]*Log[z])/eps - 
     (0.0017852302531936964729830694333161586`24.197502308985424 + 
       0.00170378809247886676457079625218802862`24.286978928026745*I)*pref*Qc*
      z^6*col[28]*Log[z] - 
     (0.00008926592382393488332443006075236802`24.637456035307057*pref*Qc*z^6*
       col[28]*Log[z])/eps - 
     (0.00445217833157859792984954665919657696`23.89681244576547 + 
       0.00397141811506592598762619332134452316`23.9608761407414*I)*pref*Qc*
      z^7*col[28]*Log[z] - 
     (0.00022193057471411344058217093271208676`24.356778653886934*pref*Qc*z^7*
       col[28]*Log[z])/eps - 
     (0.01167640235118214713340133446774960692`23.618308686501518 + 
       0.009816028621891880688639226297995462`23.659928597485177*I)*pref*Qc*
      z^8*col[28]*Log[z] - 
     (0.00056657810986351190384437085230829618`24.08416977031349*pref*Qc*z^8*
       col[28]*Log[z])/eps - 
     (0.03198751051129189977465242651054790496`23.35885663111048 + 
       0.02558871462428748847025434456509630032`23.38154505006861*I)*pref*Qc*
      z^9*col[28]*Log[z] - 
     (0.00150598899745227024236501955286966944`23.826423812115177*pref*Qc*z^9*
       col[28]*Log[z])/eps - 
     (0.09090210705024413223396945933585333332`23.115217263327356 + 
       0.06973903524937800637869074542534251852`23.121742461314046*I)*pref*Qc*
      z^10*col[28]*Log[z] - 
     (0.00415806311199790935761984391774264658`23.58292742132997*pref*Qc*z^10*
       col[28]*Log[z])/eps - 
     (
       0.0009431560554770664933192465754085584962438435077064919458`28.302857\
107496546 + 
       0.0030600996816085397007244229767246628977276494457908415345`28.915113\
930129284*I)*pref*Qc*z*col[28]*Log[z]^2 - 
     (
       (
        0.0005160903531499639727005383320745457864443759680696434369`29.71527\
2148974936 + 
        0.0005039302255187420185065945732588076342672445062321465112`29.64291\
5043420665*I)*pref*Qc*z*col[28]*Log[z]^2)/eps - 
     (
       0.0027144872657049712914091865596048919745680774449857343733`28.054365\
00506093 + 
       0.0017108098899280867395161434374347589956220510675552658862`27.900806\
77051328*I)*pref*Qc*z^2*col[28]*Log[z]^2 - 
     (
       (
        0.0008316732403881245237379363659631795779315786745650507206`29.19067\
2371838186 + 
        0.0005039302255187420185065945732588076342678813954593088986`29.01453\
937677584*I)*pref*Qc*z^2*col[28]*Log[z]^2)/eps + 
     0.0000200507465911803421663140298185911995041519478165262648`25.25938597\
93447*pref*Qc*z^3*col[28]*Log[z]^2 - 
     0.0000408441134264784747832322829637968877847954098344738613`24.88558137\
150239*pref*Qc*z^4*col[28]*Log[z]^2 - 
     0.00007082740578273426422637779977585688`24.432379386302486*pref*Qc*z^5*
      col[28]*Log[z]^2 - 
     0.00013726741116322062247058584813807536`24.026102915482337*pref*Qc*z^6*
      col[28]*Log[z]^2 - 
     0.00029917496202626953209221982625321944`23.67036810515422*pref*Qc*z^7*
      col[28]*Log[z]^2 - 
     0.00071240231191035021352234826839420192`23.35271594155517*pref*Qc*z^8*
      col[28]*Log[z]^2 - 
     0.00181358692364481980184200316492587686`23.06338416675199*pref*Qc*z^9*
      col[28]*Log[z]^2 - 
     0.00486221751840157541466400844049604952`22.79586329154776*pref*Qc*z^10*
      col[28]*Log[z]^2 + 
     (
       0.0001914036926953411912940692309294913724483487512895039605`28.602472\
31644519 + 
       0.001007860451037484037013189146517615268533229254608689898`29.4074553\
26423946*I)*pref*Qc*z*col[28]*Log[z]^3 - 
     (
       (
        0.0000534686575764809124435040795162431986554199668843053129`29.54812\
4312776483 - 0.0000839883709197903364177657622098012723777691045507241581`30.*
         I)*pref*Qc*z*col[28]*Log[z]^3)/eps + 
     (
       0.0006501506732730869448056588594401987381738641692304738451`28.496532\
460325472 + 
       0.0010078604510374840370131891465176152684832456311474712583`28.820472\
270549658*I)*pref*Qc*z^2*col[28]*Log[z]^3 - 
     (
       (
        0.0000534686575764809124435040795162431986554867991142446738`28.99587\
252982838 - 0.0001679767418395806728355315244196025447555382091014483162`30.*
         I)*pref*Qc*z^2*col[28]*Log[z]^3)/eps + 
     (
       0.0001203044795470820529978841789115471969745946771447779119`29.604846\
999008537 - 
       0.0001259825563796855046266486433147019085666536568260862373`29.619189\
418015495*I)*pref*Qc*z*col[28]*Log[z]^4 + 
     (6.6835821970601140554380099395303998319191418317957438`30.*^-6*pref*Qc*
       z*col[28]*Log[z]^4)/eps + 
     (
       0.0001203044795470820529978841789115471969746448013172324327`29.130630\
71390618 - 
       0.0002519651127593710092532972866294038171333073136521724743`29.676297\
591775732*I)*pref*Qc*z^2*col[28]*Log[z]^4 + 
     (0.0000133671643941202281108760198790607996638382836635914879`30.*pref*
       Qc*z^2*col[28]*Log[z]^4)/eps - 
     0.0000120304479547082052997884178911547196974544552972323391`30.*pref*Qc*
      z*col[28]*Log[z]^5 - 
     0.0000240608959094164105995768357823094393949089105944646782`30.*pref*Qc*
      z^2*col[28]*Log[z]^5;
B30to30 = 
    (
       0.0001753369478552226848911453704543881668314372140778090518`27.970067\
379147867 + 
       0.0001754878927357286953366103567960870394296351085471226758`28.100879\
742535458*I)*pref*Qc*col[30] + 
     (
       0.0000186198437211143555973908223127472316423446489205838883`28.470002\
770931696*pref*Qc*col[30])/eps + 
     (
       0.0237454630129145188946233435995055351162250680708365105685`28.049573\
04587181 - 
       0.0517772402985494375970887541710917410475471376394081112184`28.439876\
076895008*I)*pref*Qc*z*col[30] - 
     (
       (
        0.0042938744844538977207509052067002496186933115686109440038`28.79753\
5025870598 + 
        0.0104736871794876091732290920421482186593250945679603273294`29.19356\
8151235574*I)*pref*Qc*z*col[30])/eps + 
     (
       0.0115050082053030525453614881038684381925722216931344252927`26.964305\
84836075 + 
       0.06060595925161364631069191827006052806731547780307419994`27.72834031\
327347*I)*pref*Qc*z^2*col[30] + 
     (
       (
        0.0054368862374263276926973298208753915716376357324121189081`28.19658\
9538557266 + 
        0.0050393036690289319706241320041811534896744722847140507265`28.22069\
5587860224*I)*pref*Qc*z^2*col[30])/eps - 
     (0.03725757292931936833362530195153346256`26.794686193975974 + 
       0.01634517776225812515685500256153944712`26.462257099461798*I)*pref*Qc*
      z^3*col[30] - 
     (
       (
        0.001806402362148840274250995471177055015998278671771432832`27.068322\
611010217 - 
        0.0047033487715082588393948826837488712564593933711973057466`27.47366\
8839394673*I)*pref*Qc*z^3*col[30])/eps - 
     (0.00561826991825260004736807842992438744`25.32054230967883 - 
       0.0049408955753335867378175852887928809`25.26519099898068*I)*pref*Qc*
      z^4*col[30] + 
     (
       (
        0.0002350800497044745424384100038012438657999871984305188459`25.54806\
5657866665 + 
        0.0008043053020721588466673540700508052490404640063519958554`26.07054\
7095719785*I)*pref*Qc*z^4*col[30])/eps - 
     (0.00171734164768801201046726868977166732`24.149664911787678 - 
       0.00662896786355157084657742892531510224`24.721559347207318*I)*pref*Qc*
      z^5*col[30] + 
     ((0.00041181373491056952078640140294414264`25.171152141698073 + 
        0.0002976921147045901924140808682769623`25.00725244867071*I)*pref*Qc*
       z^5*col[30])/eps + 
     (0.00062617349121796929352540242720482472`23.049168637334315 + 
       0.00865856108612488920463220589476375346`24.16593803851013*I)*pref*Qc*
      z^6*col[30] + 
     ((0.0006380521747634353773559999253153142`24.738416685781075 + 
        0.0000459416388931253140205178719287613`23.559167775126745*I)*pref*Qc*
       z^6*col[30])/eps + 
     (0.00353575898428274259214343665539201578`23.13369603335209 + 
       0.01315723416462800055230221694807564544`23.673460236577263*I)*pref*Qc*
      z^7*col[30] + 
     ((0.00111483682698782521284502959728333752`24.352012169781105 - 
        0.00032388048864662767445520135451266604`23.765102181480945*I)*pref*
       Qc*z^7*col[30])/eps + 
     (0.00860223570945468716770067184587356448`22.848487395326334 + 
       0.02302243698222797154400465372297356294`23.239458499485078*I)*pref*Qc*
      z^8*col[30] + 
     ((0.00217496682285132735900191905531621876`24.006712730904407 - 
        0.00119275372815446490023957058857958432`23.683680338549937*I)*pref*
       Qc*z^8*col[30])/eps + 
     (0.01785145398159382029391346451874287754`22.490667571051453 + 
       0.04560014991302079584714854931217584408`22.856713666717223*I)*pref*Qc*
      z^9*col[30] + 
     ((0.00463501822521762648778999940258266368`23.69324205153494 - 
        0.00349144514383995763304023368805319286`23.497487703521784*I)*pref*
       Qc*z^9*col[30])/eps + 
     (0.03286835950863420315354231574514954996`22.077734527440754 + 
       0.10085550526131129939989293018637375698`22.519547473016516*I)*pref*Qc*
      z^10*col[30] + 
     ((0.01059714513895031457503415693898898448`23.403915454020716 - 
        0.00981413333600238428838111452703663434`23.288850709750978*I)*pref*
       Qc*z^10*col[30])/eps + 
     (
       0.0102816327155971647192905507768422904703023471562280140925`28.287293\
406416413 - 
       0.0018964247632647404356521901358507506409886482052133208141`27.577702\
521162873*I)*pref*Qc*z*col[30]*Log[z] - 
     (
       (
        0.0028061636758901525216007683121500726154463750517948638007`29.06655\
479473631 + 
        0.0032426913240889776491487006625837483581884676818483958725`29.57932\
391235907*I)*pref*Qc*z*col[30]*Log[z])/eps + 
     (
       0.0291997661396511668675299451683899597305923087521418609897`27.865756\
341945332 - 
       0.0494613572392174130370237652899190996956850505017460206919`28.151507\
254093126*I)*pref*Qc*z^2*col[30]*Log[z] - 
     (
       (
        0.0022218699341603671521076374775705994800644003761401761976`28.26603\
781757827 + 
        0.0105232066444169817548658531903509251928514345985639035122`29.11481\
8943072596*I)*pref*Qc*z^2*col[30]*Log[z])/eps + 
     (
       0.0125571593730673910699156065393887011614555097794189721599`26.852532\
952898517 + 
       0.012882886774188787261790797729512027537035544377474993357`26.9414527\
78507408*I)*pref*Qc*z^3*col[30]*Log[z] + 
     (
       (
        0.0014971224121414655484181142264548095729289900952164577214`27.44416\
1624623337 - 
        0.0017637557893155970647730810064058267199360351550695267645`27.87308\
3642593393*I)*pref*Qc*z^3*col[30]*Log[z])/eps + 
     (0.00574519018287104080536870343153658566`25.841241461205648 + 
       0.00038800877607215639792999078687548818`24.772756920621795*I)*pref*Qc*
      z^4*col[30]*Log[z] + 
     (
       (
        0.0002560183291596082578458059918503450442586229405765833058`26.05294\
9700795857 - 
        0.0007348982455481654436554504193357611290708424752672803961`26.88273\
3619822847*I)*pref*Qc*z^4*col[30]*Log[z])/eps + 
     (0.00541883297983485704224771463183565468`25.144162301748732 - 
       0.00131820136993661487592574186777922956`24.651583138163968*I)*pref*Qc*
      z^5*col[30]*Log[z] + 
     (
       (
        0.0000947583431494300614970988964760087792304820645639915561`24.99117\
5702420772 - 
        0.0006859050291782877474117537247133770552838832510471101762`26.23711\
947771339*I)*pref*Qc*z^5*col[30]*Log[z])/eps + 
     (0.00738036834830926401747119518234345054`24.60399553251343 - 
       0.00273456512047336109400197452761526402`24.308833277783684*I)*pref*Qc*
      z^6*col[30]*Log[z] + 
     ((0.00001462367784716752955329836574769252`23.543618023787356 - 
        0.000925971789390688459005867528363059022557747248067772416`25.742976\
153666845*I)*pref*Qc*z^6*col[30]*Log[z])/eps + 
     (0.01283104181574047674034463773048593474`24.1665933877673 - 
       0.00550391092519232179214037989953230234`23.94708567055903*I)*pref*Qc*
      z^7*col[30]*Log[z] - 
     ((0.00010309436147825856184662424677773164`23.749570772077284 + 
        0.00155210509459772541700031128563712752`25.333052199166257*I)*pref*
       Qc*z^7*col[30]*Log[z])/eps + 
     (0.0259546411839184478147246675483948615`23.792303110607463 - 
       0.01188865709093956677852499451281845244`23.611268973455818*I)*pref*Qc*
      z^8*col[30]*Log[z] - 
     ((0.00037966530345413972146294400480623806`23.667887858878633 + 
        0.00300258426038250452693512599900039548`24.977078199409096*I)*pref*
       Qc*z^8*col[30]*Log[z])/eps + 
     (0.05810814294076046970210440180805069754`23.459805701550458 - 
       0.02715791215053729941694690115502423722`23.295991977927613*I)*pref*Qc*
      z^9*col[30]*Log[z] - 
     ((0.00111136150635264556404148976841436276`23.48128068639893 + 
        0.00643410912939108112914669856928656178`24.658222580867882*I)*pref*
       Qc*z^9*col[30]*Log[z])/eps + 
     (0.1403056261199051793501875756233488506`23.158106777968822 - 
       0.06439660968732324896588916339641360932`22.993549604310388*I)*pref*Qc*
      z^10*col[30]*Log[z] - 
     ((0.00312393566517546479494785256686333776`23.272142208159984 + 
        0.01488781362439658494605333307837696098`24.366149096485092*I)*pref*
       Qc*z^10*col[30]*Log[z])/eps + 
     (
       0.0041712773876283558805429298564831589649050643943814653665`28.870455\
958046513 + 
       0.0031002811968178694089499699874697958208815830917060408272`28.918634\
79075425*I)*pref*Qc*z*col[30]*Log[z]^2 - 
     (
       (
        0.0005160903531499639727005383320745457864447481830235467003`29.55177\
6543335382 + 
        0.000251965112759371009253297286629403817133306443793253275`29.397940\
008672037*I)*pref*Qc*z*col[30]*Log[z]^2)/eps - 
     (
       0.0056935900600900743052355197892044740802331425961459266421`28.046650\
154647434 - 
       0.022532508371924568210117589439474014538436293431774135844`28.6803007\
78643765*I)*pref*Qc*z^2*col[30]*Log[z]^2 - 
     (
       (
        0.0007513199828963817947422356253346025484421858010624921436`28.71667\
1037574773 - 
        0.0018267470675054398170864053280631776706719054309369331037`29.28136\
893031551*I)*pref*Qc*z^2*col[30]*Log[z]^2)/eps - 
     (
       0.0005031419640535367464976492102043771000477894539004718654`26.438662\
446891517 + 
       0.0006010229385372517471936599382749520545138168231973435589`26.670283\
972229157*I)*pref*Qc*z^3*col[30]*Log[z]^2 - 
     (
       0.0002807104522765247903283964174602767929404983574879973741`27.873910\
810286294*pref*Qc*z^3*col[30]*Log[z]^2)/eps - 
     (
       0.0003222739790644923746106515417717314576322555342122249896`25.612147\
180331398 + 
       0.0001242327986521898726179451899353310474007680544914678295`25.376093\
181384196*I)*pref*Qc*z^4*col[30]*Log[z]^2 - 
     (
       0.0001169626884485519959701651739417819935131039510586349517`26.878579\
58240875*pref*Qc*z^4*col[30]*Log[z]^2)/eps - 
     (0.00035193577874006550393788964690197792`24.997531824318223 + 
       0.0001119844945597204485570210162797350228473462226736381951`24.707803\
988012063*I)*pref*Qc*z^5*col[30]*Log[z]^2 - 
     (
       0.0001091651758853151962388208290123298549048526266819836951`26.235196\
36587776*pref*Qc*z^5*col[30]*Log[z]^2)/eps - 
     (0.00045715507290077099219202704377764698`24.445979197940638 + 
       0.00034394987649381638395083783078292992`24.55598266835333*I)*pref*Qc*
      z^6*col[30]*Log[z]^2 - 
     (
       0.0001473729874451755149224081191666453128232712865777190877`25.741904\
819018995*pref*Qc*z^6*col[30]*Log[z]^2)/eps - 
     (0.00072133308786445713860839973668732214`23.971963545487338 + 
       0.00106728222346323570002875842328104966`24.39598061202441*I)*pref*Qc*
      z^7*col[30]*Log[z]^2 - 
     (
       0.0002470251980033418154889888473650435743572960497981595711`25.332402\
34484195*pref*Qc*z^7*col[30]*Log[z]^2)/eps - 
     (0.00132264058756633512009943547794794452`23.558563685317406 + 
       0.00300109518084706436663384163153264518`24.183829156069702*I)*pref*Qc*
      z^8*col[30]*Log[z]^2 - 
     (0.00047787612708979815496381771067642358`24.976665409400827*pref*Qc*z^8*
       col[30]*Log[z]^2)/eps - 
     (0.0026552737032844884178713558942938662`23.181076015870755 + 
       0.00815104997216082567221753003731779268`23.949158998824313*I)*pref*Qc*
      z^9*col[30]*Log[z]^2 - 
     (0.00102402027233528176063675223716376484`24.65795346706328*pref*Qc*z^9*
       col[30]*Log[z]^2)/eps - 
     (0.00556313525233373038891344271620769094`22.819231741763392 + 
       0.0221786544774216082341694293271122276`23.70940677646031*I)*pref*Qc*
      z^10*col[30]*Log[z]^2 - 
     (0.00236946913015358251836226281543726696`24.366149096485074*pref*Qc*
       z^10*col[30]*Log[z]^2)/eps + 
     (
       0.0008450404047822447518488123858422403825763730770851011984`29.486232\
315546886 + 
       0.0004199418545989516820888288110490063618888468349623610675`29.416206\
042410064*I)*pref*Qc*z*col[30]*Log[z]^3 - 
     (
       0.0000267343287882404562217520397581215993276764750322851204`29.397940\
008672037*pref*Qc*z*col[30]*Log[z]^3)/eps + 
     (
       0.0031420933746639217122982820227772982441274624042013950772`28.837739\
361865378 - 
       0.0032860450122367969123450854464584747780747396866774274929`29.135392\
572725575*I)*pref*Qc*z^2*col[30]*Log[z]^3 + 
     (
       (
        0.0001938238837147433076077022882463815942293782219846670083`29.30069\
412665734 - 0.0002939592982192661774621801677343044533221918659275345536`30.*
         I)*pref*Qc*z^2*col[30]*Log[z]^3)/eps + 
     (
       0.0002169399378899781170331035537396369851225634552766137754`27.323592\
146236198 + 
       0.000097986432739755392487393389244768149419292837337653244`27.0855730\
96397816*I)*pref*Qc*z^3*col[30]*Log[z]^3 + 
     0.0001037811791154612154719402098943748239684202352851226063`26.41383916\
701931*pref*Qc*z^4*col[30]*Log[z]^3 + 
     0.0000972832519794305490291532557864980439770606684664593928`25.76119804\
9361177*pref*Qc*z^5*col[30]*Log[z]^3 + 
     0.000110878772098616997703590074338492801806246348972014916`25.173149865\
538413*pref*Qc*z^6*col[30]*Log[z]^3 + 
     0.00013378303697781994967635083228960018`24.597264425619333*pref*Qc*z^7*
      col[30]*Log[z]^3 + 
     0.00015945003860908090809231098576656208`24.005629650582584*pref*Qc*z^8*
      col[30]*Log[z]^3 + 
     0.0001591670093629809134664939679987146`23.329767863327607*pref*Qc*z^9*
      col[30]*Log[z]^3 + 
     0.00001624080268101868797407473346698358`21.658430102517084*pref*Qc*z^10*
      col[30]*Log[z]^3 + 
     0.0000534686575764809124435040795162431986553531346543659517`30.*pref*Qc*
      z*col[30]*Log[z]^4 - 
     (
       0.0004068630662460344431247888550689130897682728348969464878`29.572870\
919509178 - 
       0.0004409389473288992661932702516014566799832877988913018303`29.269023\
987010875*I)*pref*Qc*z^2*col[30]*Log[z]^4 - 
     (0.0000233925376897103991940330347883563994117169964112851038`30.*pref*
       Qc*z^2*col[30]*Log[z]^4)/eps + 
     7.7975125632367997313443449294521282370673273669290995`27.170053304058364\
*^-6*pref*Qc*z^3*col[30]*Log[z]^4 + 
     0.000042106567841478718549259462619041518941090593540313187`29.522878745\
280337*pref*Qc*z^2*col[30]*Log[z]^5;
B31to31 = 
    (
       -0.0000784798647071331956796934265681443142445275125369923858`28.48004\
6495093827 - 
       0.0000163310721232925654145655648741280251836097973969595306`28.116544\
058036062*I)*pref*Qs*col[31] + 
     (
       4.950801627451936337361488844096592468088253208737599`29.69897000433602\
*^-7*pref*Qs*col[31])/eps^2 - 
     (
       (
        1.7327805696081777180765210954338073636973683681302804`28.22386369754\
0367*^-6 - 
        4.6660206066550186898758756783222929098760531722657765`29.15980424186\
486*^-6*I)*pref*Qs*col[31])/eps - 
     (
       0.000351073582121672356120719537987009417177970125287359628`27.5260451\
6441409 - 
       0.0108281740829071434867441763454822816187059111529595662778`29.139712\
305808228*I)*pref*Qs*z*col[31] - 
     (
       0.0001203044795470820529978841789115471969745445529723236466`29.698970\
00433602*pref*Qs*z*col[31])/eps^2 + 
     (
       (
        0.0006817253841001316336546770138321007828551509721823434092`29.32555\
8488647093 + 
        0.001133843007417169541639837789832317177099882921715024753`29.495069\
15897529*I)*pref*Qs*z*col[31])/eps - 
     (
       0.0144108239750897804847717038154891438338445683478631578992`28.531872\
715654806 + 
       0.0245228673307524351711523061606097646069756992978297313464`28.755879\
88903204*I)*pref*Qs*z^2*col[31] - 
     (
       (
        0.0035463856877637625064530080488405111038961403918613314472`29.47446\
462292342 + 
        0.0015117906765562260555197837197764229028074024290466535914`29.31633\
959784708*I)*pref*Qs*z^2*col[31])/eps + 
     (
       0.0081623956554626617437880633345609526389581620190478686257`27.732532\
458634164 + 
       0.023190156056152875065193341883798489446202610530168817667`28.2541911\
37056004*I)*pref*Qs*z^3*col[31] + 
     (
       (
        0.0034692760484231138614677563425627001748077645047658626251`29.13832\
288242549 + 
        0.0016797674183958067283553152441960254475605676363035078203`28.88904\
8357260382*I)*pref*Qs*z^3*col[31])/eps + 
     (
       0.0108353176857645185989331637664140118092494760760286428164`27.284517\
905934763 + 
       0.0001267602264807946744082946225944222908221544390486507053`25.420423\
697646207*I)*pref*Qs*z^4*col[31] + 
     (
       (
        0.0004411164250059675276589086560090063889108726191977027026`27.77190\
540282771 - 
        0.0015117906765562260555197837197764229027930526812932034223`28.45780\
0555412703*I)*pref*Qs*z^4*col[31])/eps + 
     (
       0.007784204427953807528517122489512667745619356639518525792`26.5230575\
06198523 - 
       0.0035131635652657299470747936951008123886674744936348254208`26.215658\
36633615*I)*pref*Qs*z^5*col[31] + 
     (
       (
        0.0000160405972729442737330512238548729596016777517267991714`25.73817\
0579582825 - 
        0.0010078604510374840370131891465176152685311141439558698972`27.80059\
4828296457*I)*pref*Qs*z^5*col[31])/eps + 
     (0.00873209185661570227883294895584048468`25.929002145005512 - 
       0.00573693454949043421278492082483963676`25.768175898758773*I)*pref*Qs*
      z^6*col[31] - 
     (
       (
        0.0001194133352541407044571591109196098103028844684947699616`25.99594\
1319019124 + 
        0.0011758371928770647098487206709372178132910584125021032933`27.32554\
3523801468*I)*pref*Qs*z^6*col[31])/eps + 
     (0.01297647702923169613835214659114421466`25.444643263917172 - 
       0.01013817404011980277540597347800273392`25.34798672850276*I)*pref*Qs*
      z^7*col[31] - 
     (
       (
        0.0003070628620820760971755519995075680836825502391069265618`25.77755\
0904959337 + 
        0.0018141488118674712666237404637317074833470445405004213116`26.94373\
3525613247*I)*pref*Qs*z^7*col[31])/eps + 
     (0.02312875429303078264724328162836079748`25.031452029915133 - 
       0.01985499739576477277274959284290155584`24.967809001335354*I)*pref*Qs*
      z^8*col[31] - 
     ((0.0007113241052585407101859024864214497`25.503149405463713 + 
        0.0033259394884236973221435241835081303861779885147671769929`26.62049\
1733941773*I)*pref*Qs*z^8*col[31])/eps + 
     (0.0468044501656962615309509384069767903`24.667703693285816 - 
       0.04227845916135728249724442769915082792`24.620483148973655*I)*pref*Qs*
      z^9*col[31] - 
     ((0.00168600256680251042245465125655544328`25.23020379967781 + 
        0.00686304973801715320442314514057233254`26.337949874138605*I)*pref*
       Qs*z^9*col[31])/eps + 
     (0.10402356392489282135861530309350739308`24.340109691716645 - 
       0.09615213436625040315779118334594466208`24.29879685880356*I)*pref*Qs*
      z^10*col[31] - 
     ((0.00416215307334634988435219613262870272`24.96778020844728 + 
        0.01544186191053859470995207656628774824`26.08549706820807*I)*pref*Qs*
       z^10*col[31])/eps + 
     0.0014015387076080498771125041700496452659601901439424807074`28.86886812\
82736*pref*Qs*z*col[31]*Log[z] + 
     (0.0007218268772824923179873050734692831818472673178339403475`30.*pref*
       Qs*z*col[31]*Log[z])/eps - 
     (
       0.0082487185065414124206177439128085025868743617589340372904`28.720263\
691047276 - 
       0.0161257672165997445922110263442818442965001606882347124051`29.237473\
024693557*I)*pref*Qs*z^2*col[31]*Log[z] - 
     (
       (
        0.0004812179181883282119915367156461887879005841721671105643`29.15888\
8896406676 - 0.003023581353112452111039567439552845805599687763826069694`30.*
         I)*pref*Qs*z^2*col[31]*Log[z])/eps + 
     (
       0.0002573846668470073646260566977258517320316332410100325823`26.808983\
562673873 - 
       0.0110957970026256344445248323630504125396693420232509704796`28.608574\
0006846*I)*pref*Qs*z^3*col[31]*Log[z] + 
     (
       (
        0.0005346865757648091244350407951624319865551353200622041832`28.87734\
0115228762 - 
        0.002015720902074968074026378293035230537066458509217379796`29.954310\
78284871*I)*pref*Qs*z^3*col[31]*Log[z])/eps - 
     (
       0.0012830002417541693018272298339476319381400559845244682998`26.983935\
95307089 + 
       0.000205304906692820822354538529846180888046250620628082659`26.3354804\
05109408*I)*pref*Qs*z^4*col[31]*Log[z] - 
     (
       0.0004812179181883282119915367156461887878981782118892935651`28.443697\
499232712*pref*Qs*z^4*col[31]*Log[z])/eps - 
     (
       0.0011663964864236075712415233679470469438873520257211296914`26.289777\
658708772 + 
       0.0001259825563796855046266486433147019085530925676743103441`25.520917\
879588225*I)*pref*Qs*z^5*col[31]*Log[z] - 
     (
       0.0003208119454588854746610244770974591919283476816305634331`27.790484\
98545736*pref*Qs*z^5*col[31]*Log[z])/eps - 
     (0.00146788297772973441240965727334157508`25.724292927715183 + 
       0.00014110046314524776518184648051246614`24.927425931816373*I)*pref*Qs*
      z^6*col[31]*Log[z] - 
     (
       0.000374280603035366387104528556613702390589986026777649846`27.3184357\
47003786*pref*Qs*z^6*col[31]*Log[z])/eps - 
     (0.00230589243857576737125568327472477762`25.249007802066323 + 
       0.00021277053966346885225833993093149654`24.446098124788303*I)*pref*Qs*
      z^7*col[31]*Log[z] - 
     (
       0.0005774615018259938543898440587754265454761168474341177533`26.938777\
96588099*pref*Qs*z^7*col[31]*Log[z])/eps - 
     (0.00418606964544972287830035233422164738`24.832694077604994 + 
       0.00038463245784491737739074769469141644`24.034004176532296*I)*pref*Qs*
      z^8*col[31]*Log[z] - 
     (
       0.0010586794200143220663813807744216153333771234040451355266`26.617082\
864912472*pref*Qs*z^8*col[31]*Log[z])/eps - 
     (0.00839964382327014733045164996408452862`24.45699459917386 + 
       0.00078639111581446547134015204735724644`23.669130281792157*I)*pref*Qs*
      z^9*col[31]*Log[z] - 
     (
       0.0021845765809819344226917381059493649736362318955603508358`26.335659\
859648658*pref*Qs*z^9*col[31]*Log[z])/eps - 
     (0.01811971572641066376851678002455175546`24.1102651529644 + 
       0.00175812693905994974063926248971451728`23.338495925618176*I)*pref*Qs*
      z^10*col[31]*Log[z] - 
     (0.0049152973072093524510564107383860712`26.084020392965044*pref*Qs*z^10*
       col[31]*Log[z])/eps - 
     0.0010827403159237384769809576102039247727704588890498895412`29.61040778\
8629665*pref*Qs*z*col[31]*Log[z]^2 + 
     (
       0.0032883224409535761152755008902489567173028143044147794435`29.340728\
003793867 - 
       0.0037794766913905651387994592994410572569998111613491788383`29.458150\
246274734*I)*pref*Qs*z^2*col[31]*Log[z]^2 + 
     (0.0004812179181883282119915367156461887878981782118892935648`30.*pref*
       Qs*z^2*col[31]*Log[z]^2)/eps - 
     (
       0.0025679808041593193781894042634329025131978219985238227121`28.891598\
140814438 - 
       0.0044793797823888179422808406511894011934809213524067789101`29.628932\
137728267*I)*pref*Qs*z^3*col[31]*Log[z]^2 - 
     (0.00032081194545888547466102447709745919193211880792619571`30.*pref*Qs*
       z^3*col[31]*Log[z]^2)/eps + 
     0.0006891515865413095381607192470982456715592047715688696746`27.74333856\
363474*pref*Qs*z^4*col[31]*Log[z]^2 + 
     0.0004611671715971478698252226858275975883844773978049565567`26.94349885\
2163184*pref*Qs*z^5*col[31]*Log[z]^2 + 
     0.0005389640683709275974305211215237314399374780027763666396`26.35466454\
753088*pref*Qs*z^6*col[31]*Log[z]^2 + 
     0.0008323287696072195370372135044695191262803699267998318593`25.87424476\
657985*pref*Qs*z^7*col[31]*Log[z]^2 + 
     0.00152680297308187944267246751141076496`25.461582142792185*pref*Qs*z^8*
      col[31]*Log[z]^2 + 
     0.00315170683818747830773755966327069842`25.095568680398237*pref*Qs*z^9*
      col[31]*Log[z]^2 + 
     0.00709313136787961423664107557857633318`24.763613022873287*pref*Qs*z^10*
      col[31]*Log[z]^2 - 
     0.0008822328500119350553178173120180127778133267217970382023`30.*pref*Qs*
      z^2*col[31]*Log[z]^3 + 
     0.0007960889016942713630477274061307320688685911159650041691`30.*pref*Qs*
      z^3*col[31]*Log[z]^3;
B32to33 = 
    (
       0.0025462733749300526937690555093335686706211104099043786866`28.791574\
80133825 + 
       0.0071082185236368205646383898105275734764623781318936146132`29.333296\
731427293*I)*pref*Qc*col[33] + 
     (
       0.0000668358219706011405543800993953039983191914183179574094`29.698970\
00433602*pref*Qc*col[33])/eps^2 + 
     (
       (
        0.00075420540974278297174297039957115151568442615497663174`29.4365874\
74508567 + 
        0.0006299127818984275231332432165735095428332682694382554174`29.62176\
212319217*I)*pref*Qc*col[33])/eps - 
     (
       0.0083045728632738989636707982457487025968756321630584255043`27.345032\
09239361 - 
       0.0525446283544479285728136443880512233357747120820678231267`28.182096\
446621763*I)*pref*Qc*z*col[33] + 
     (
       (
        0.0084422605274878094107593021203982624239763735632854873968`28.82256\
50139165 + 
        0.0123270578955854761462541624866124803589063154972815171132`29.02588\
1694902367*I)*pref*Qc*z*col[33])/eps - 
     (
       0.0308970556852814765476877729765872931003457271821292797952`27.130715\
111659452 + 0.06696895229422264649079704483854606096`27.499769334337916*I)*
      pref*Qc*z^2*col[33] - 
     (
       (
        0.0104496633589202747946732613126198317321614853499631633732`28.18172\
4857973215 + 
        0.006159438110930526966666891567753871609312654479685669821`28.031242\
351438625*I)*pref*Qc*z^2*col[33])/eps + 
     (0.0429024710196862357128940197638381415`26.604392235281903 + 
       0.0169010285701282863403058943760259207`26.222361038798883*I)*pref*Qc*
      z^3*col[33] + 
     (
       (
        0.0025630035014455323799300321904556961109548936794764967186`26.93393\
775489042 - 
        0.0060471627062249042220791348791056916150196959322172118577`27.33558\
0365972103*I)*pref*Qc*z^3*col[33])/eps + 
     (0.00822903419098019486193279777578079164`25.22384709958475 - 
       0.00932846061641844060865506359054303086`25.282269379853318*I)*pref*Qc*
      z^4*col[33] - 
     (
       (
        0.0002157300727419697524520061357129916504704300140162187263`25.21408\
704635197 + 
        0.0014983758673120928767863905772012463186176780619055366145`26.07942\
15565838*I)*pref*Qc*z^4*col[33])/eps + 
     (0.00358848930825131245032122124941898318`24.200302954785844 - 
       0.01338698246843082832307187446095196738`24.761882563795613*I)*pref*Qc*
      z^5*col[33] - 
     ((0.00052624748722102801027700342990315162`24.972051054677436 + 
        0.00116487204445142541592751236309316042`25.325169930354118*I)*pref*
       Qc*z^5*col[33])/eps + 
     (0.00098133026460116663164784604454951372`22.97016248099695 - 
       0.02139607126961055596752107237227432886`24.289278711020817*I)*pref*Qc*
      z^6*col[33] - 
     ((0.00094786962062240713587693093475610488`24.598004522705626 + 
        0.00155748035033659199853104829441855478`24.804820156198364*I)*pref*
       Qc*z^6*col[33])/eps - 
     (0.00284005217267331554174915304209494418`22.760695585216503 + 
       0.04064244843518480905255195613778873358`23.890181233712934*I)*pref*Qc*
      z^7*col[33] - 
     ((0.00189217189822838861229191086720585652`24.263873848876834 + 
        0.0028155248274104495862347706790209343`24.412527932505107*I)*pref*Qc*
       z^7*col[33])/eps - 
     (0.01201104394301821717417286046417977596`22.712463110155856 + 
       0.0879349456040463114646969819850314929`23.54555006290001*I)*pref*Qc*
      z^8*col[33] - 
     ((0.00418576957509367140732184731366835036`23.968183595155317 + 
        0.00608829425602380956121317299646000446`24.094547374923366*I)*pref*
       Qc*z^8*col[33])/eps - 
     (0.03699860024926395375259150933750436884`22.52338821124627 + 
       0.20924799539032966529238372198108317378`23.240101351934353*I)*pref*Qc*
      z^9*col[33] - 
     ((0.01004985360042084158727564523744938592`23.70179154228361 + 
        0.01474491376753932687685274033223619894`23.821946767871925*I)*pref*
       Qc*z^9*col[33])/eps - 
     (0.10781144168048327233202359595780880806`22.30723445504552 + 
       0.53456704304165666052534756365001697236`22.96340230177984*I)*pref*Qc*
      z^10*col[33] - 
     ((0.0257252089428305012545796344005912079`23.456905861018765 + 
        0.03854631663474475883973357482702806872`23.57852370467524*I)*pref*Qc*
       z^10*col[33])/eps + 
     (
       0.0004172167150618365722772328424530429730582269544945747108`26.573459\
91394877 - 
       0.0030037616803422064583190735771532886680357725876198845587`27.451842\
50780968*I)*pref*Qc*z*col[33]*Log[z] + 
     (
       (
        0.0065623968864106905287688368445520791164869827929291791406`29.12794\
6961641836 + 
        0.0024703684149194418858167267708962862745203988084949366636`28.98516\
684387306*I)*pref*Qc*z*col[33]*Log[z])/eps - 
     (
       0.0215208195377072417928155618458849531627469239997640752345`27.424950\
764177908 - 
       0.0678559738850549620377168553637023027786820378375384859246`27.967417\
355068736*I)*pref*Qc*z^2*col[33]*Log[z] + 
     (
       (
        0.0047677498072025939755622167642233958767466657318476343892`28.31783\
308076791 + 
        0.0151845612304653454260518529929948958098247984796468524577`28.82629\
8936930293*I)*pref*Qc*z^2*col[33]*Log[z])/eps - 
     (0.01128585005794465196712101041629945762`26.533410653737413 + 
       0.01064760273357465228465945224585595252`26.569642752180417*I)*pref*Qc*
      z^3*col[33]*Log[z] - 
     (
       (
        0.0019248716727533128479661468625847551634975852059314651734`27.30879\
423425648 - 
        0.0016377732329359115601464323630911248113717723803109414583`27.41436\
3032073812*I)*pref*Qc*z^3*col[33]*Log[z])/eps - 
     (0.00448797927162754440278298717943293918`25.45552485997994 - 
       0.00012292048035656814861141759990080292`23.967417443053254*I)*pref*Qc*
      z^4*col[33]*Log[z] - 
     (
       (
        0.000476947851784650916900562431518155483308635612621517797`26.063685\
82667925 - 
        0.0006649079364483401633073122841609267415299042476538593536`26.36560\
288975892*I)*pref*Qc*z^4*col[33]*Log[z])/eps - 
     (0.00387165636702360053804500743494862954`24.713798465059856 - 
       0.00096615983604075758039687762259080906`24.20116398609766*I)*pref*Qc*
      z^5*col[33]*Log[z] - 
     (
       (
        0.0003707902878880127719866887069786142990421325788739534847`25.31115\
6652378827 - 
        0.0006124152046234712030462086827798009407299740886843634778`25.69665\
042499361*I)*pref*Qc*z^5*col[33]*Log[z])/eps - 
     (0.00519460464687454206963608178945096858`24.163113685111465 - 
       0.0013348779220023251900158036589483734`23.677006509211658*I)*pref*Qc*
      z^6*col[33]*Log[z] - 
     ((0.00049576139304913102017616982527460694`24.791508397900817 - 
        0.00082014644203175263511948266797870944`25.190217243488622*I)*pref*
       Qc*z^6*col[33]*Log[z])/eps - 
     (0.00927422391825691141584481408296676476`23.734746538413702 - 
       0.00213724840863685660473677187705049432`23.213043976761572*I)*pref*Qc*
      z^7*col[33]*Log[z] - 
     ((0.00089620938736065708176416056886679838`24.39936865505884 - 
        0.00136733067857418667688122660877556472`24.773760123155323*I)*pref*
       Qc*z^7*col[33]*Log[z])/eps - 
     (0.01936531764945330750411863459152957394`23.372558175059446 - 
       0.00425681488882345091494455045272424374`22.8402036721781*I)*pref*Qc*
      z^8*col[33]*Log[z] - 
     ((0.00193796425168836532454962381359093582`24.08125751965763 - 
        0.00263492088156015703384102893789830624`24.41432549082234*I)*pref*Qc*
       z^8*col[33]*Log[z])/eps - 
     (0.04441342250887914581671279004823908382`23.049255291453974 - 
       0.0097573533346574443115843253871474268`22.524940129993624*I)*pref*Qc*
      z^9*col[33]*Log[z] - 
     ((0.00469345182313525124179025852836515334`23.80836991387195 - 
        0.00562984548821719598800336124812574156`24.093710244795354*I)*pref*
       Qc*z^9*col[33]*Log[z])/eps - 
     (0.10885843081073318597585786668684643244`22.752940612632425 - 
       0.02400310538220035441038597795970269108`22.23712382956238*I)*pref*Qc*
      z^10*col[33]*Log[z] - 
     ((0.0122696736608099612449802449762490371`23.564570836488468 - 
        0.01299729760860019320687195744937671198`23.80077911084434*I)*pref*Qc*
       z^10*col[33]*Log[z])/eps - 
     (
       0.007551157733692342132787433787853824302170643434882910831`28.6744103\
89636815 + 
       0.0112197738912184941488531122021551015165410595525761148284`28.930002\
216641583*I)*pref*Qc*z*col[33]*Log[z]^2 + 
     (
       (
        0.0005250999690268134311250589826129187524051083111641668145`29.05321\
834269154 - 
        0.0012598255637968550462664864331470190803846035883165012592`29.37108\
936088871*I)*pref*Qc*z*col[33]*Log[z]^2)/eps + 
     (
       0.0045939519831081541521433412635720983182924056403034962565`27.645648\
731898756 - 
       0.0339697837207280641560022263220817418659880780236264181357`28.529735\
709237702*I)*pref*Qc*z^2*col[33]*Log[z]^2 + 
     (
       (
        0.0014931976067700544548958547286224769297863132761858196566`28.59256\
183087267 - 
        0.003212555187681980367979540404524898668451869320162824108`29.293677\
417545695*I)*pref*Qc*z^2*col[33]*Log[z]^2)/eps + 
     (
       0.0015005223592494722105504069031765042115693736441560424449`26.644222\
2842109 - 
       0.0006273069861646819229161643340433915468795038324199163008`26.360842\
26346174*I)*pref*Qc*z^3*col[33]*Log[z]^2 + 
     (
       0.0002606597056853444481620823876416855934445597074017852403`27.412312\
934754265*pref*Qc*z^3*col[33]*Log[z]^2)/eps + 
     (
       0.0007349851797329544175339486555377336528667485892562124799`25.666516\
20847666 - 
       0.0009606169923951019727781959052746020470006890027814630818`25.925887\
680522873*I)*pref*Qc*z^4*col[33]*Log[z]^2 + 
     (
       0.0001058233847867851392111018240425646646225896961392534232`26.365602\
88975892*pref*Qc*z^4*col[33]*Log[z]^2)/eps + 
     (0.00070995454555476085890429113812808678`24.98436589348027 - 
       0.0012694492312980810223143554267335588`25.40926980419591*I)*pref*Qc*
      z^5*col[33]*Log[z]^2 + 
     (
       0.0000974689070404599966418043116181516625697467825796880082`25.696650\
42499361*pref*Qc*z^5*col[33]*Log[z]^2)/eps + 
     (0.00095609450928460409660155764277850064`24.442820594811312 - 
       0.00187428798496149613876287815638068392`24.928899091904917*I)*pref*Qc*
      z^6*col[33]*Log[z]^2 + 
     (
       0.0001305303603085840275027043341190287142539170859782351347`25.190217\
24348862*pref*Qc*z^6*col[33]*Log[z]^2)/eps + 
     (0.00168446772989082840340549174213004396`24.01409523617317 - 
       0.00314045117124734036416488849766778426`24.4949272122455*I)*pref*Qc*
      z^7*col[33]*Log[z]^2 + 
     (0.00021761743633627731364506160363110982`24.773760123155323*pref*Qc*z^7*
       col[33]*Log[z]^2)/eps + 
     (0.00358443950891597708777014812523396724`23.66401931931607 - 
       0.00602734045082627513375196575725081888`24.112695801196825*I)*pref*Qc*
      z^8*col[33]*Log[z]^2 + 
     (0.0004193606829563534829274318685527799`24.414325490822335*pref*Qc*z^8*
       col[33]*Log[z]^2)/eps + 
     (0.00859310874940779759752524884699628592`23.362668037804546 - 
       0.01309021621979092932212066716880182264`23.778501462248794*I)*pref*Qc*
      z^9*col[33]*Log[z]^2 + 
     (0.00089601773829337154055715820751829424`24.093710244795354*pref*Qc*z^9*
       col[33]*Log[z]^2)/eps + 
     (0.0222247233623478059168283489991037039`23.091519910644376 - 
       0.03141162156137279422637758334224268628`23.482778311671204*I)*pref*Qc*
      z^10*col[33]*Log[z]^2 + 
     (0.00206858416124519108745911833093729656`23.80077911084434*pref*Qc*z^10*
       col[33]*Log[z]^2)/eps - 
     (
       0.0017155549524673551149857454089994198284291778140208616167`29.210955\
914034066 - 
       0.0016377732329359115601464323630911248113664106424222390635`29.272315\
1653215*I)*pref*Qc*z*col[33]*Log[z]^3 - 
     (
       (
        0.0001336716439412022811087601987906079915614891672152315272`29.35990\
46971702 + 0.0000419941854598951682088828811049006361888845522753620792`30.*
         I)*pref*Qc*z*col[33]*Log[z]^3)/eps - 
     (
       0.0050975036033810328884035510525058792603249077600260377764`28.850006\
37968422 - 
       0.006124000990380498242130142171934695467824899509507058659`29.1696289\
72080986*I)*pref*Qc*z^2*col[33]*Log[z]^3 - 
     (
       (
        0.0003408626920500658168273385069160503914281101462263707061`29.26884\
054988527 - 0.0002939592982192661774621801677343044533221918659275345536`30.*
         I)*pref*Qc*z^2*col[33]*Log[z]^3)/eps - 
     (
       0.0003272190441414699989478307177418885743625447890876262482`27.251735\
676858637 + 
       0.0000979864327397553924873933892447681511078686794294655529`27.174990\
330452037*I)*pref*Qc*z^3*col[33]*Log[z]^3 - 
     0.0002077480132919518785565314756204032613346245204588753004`26.45251961\
8419096*pref*Qc*z^4*col[33]*Log[z]^3 - 
     0.0002321616538173242396201453174828545820882473060138862408`25.85498858\
9144597*pref*Qc*z^5*col[33]*Log[z]^3 - 
     0.0003293984920314974267461358093114392177145645239654940672`25.34543633\
038368*pref*Qc*z^6*col[33]*Log[z]^3 - 
     0.00055082965463144165325027540183637774`24.898530266924254*pref*Qc*z^7*
      col[33]*Log[z]^3 - 
     0.0010588813672541765471518767188262508`24.505942141459858*pref*Qc*z^8*
      col[33]*Log[z]^3 - 
     0.00228493281664099196921323768273363118`24.15886219337081*pref*Qc*z^9*
      col[33]*Log[z]^3 - 
     0.00540146072259481747231066176985259504`23.847747876842522*pref*Qc*z^10*
      col[33]*Log[z]^3 + 
     (
       0.0002305835857985739349126113429137987942011853311107259063`29.857882\
040941597 + 
       0.0000629912781898427523133243216573509542833268284130431187`29.402528\
927879032*I)*pref*Qc*z*col[33]*Log[z]^4 - 
     (3.3417910985300570277190049697651999159595709158978721`30.*^-6*pref*Qc*
       z*col[33]*Log[z]^4)/eps + 
     (
       0.0007429795335969087992694116640692306923938182198164207377`29.560403\
569563825 - 
       0.0004409389473288992661932702516014566799832877988913018303`29.543783\
191537255*I)*pref*Qc*z^2*col[33]*Log[z]^4 + 
     (0.0000233925376897103991940330347883563994117169964112851038`30.*pref*
       Qc*z^2*col[33]*Log[z]^4)/eps - 
     7.7975125632367997313443449294521331372389988037617016`27.432553497906166\
*^-6*pref*Qc*z^3*col[33]*Log[z]^4 + 
     6.0152239773541026498942089455773598487272276486161697`30.*^-6*pref*Qc*z*
      col[33]*Log[z]^5 - 
     0.000042106567841478718549259462619041518941090593540313187`30.*pref*Qc*
      z^2*col[33]*Log[z]^5;
B34to34 = 
    (
       0.0001798658533205616285496370113540114138993220499200297177`28.509307\
9478469 - 
       0.0006731570420011041876936937667734079556816335177591566942`29.328540\
273338955*I)*pref*Qs*col[34] - 
     (
       1.4852404882355809012084466532289777404264759626212796`29.69897000433602\
*^-6*pref*Qs*col[34])/eps^3 - 
     (
       (
        0.0000155950251264735994626886898589042662744779976075234357`29.70992\
542322163 + 
        0.0000139980618199650560696276270349668787296281595167973296`29.68643\
2187782327*I)*pref*Qs*col[34])/eps^2 - 
     (
       (
        0.0000274479722962982324748147779170961173128672882087366435`29.00849\
340617985 + 
        0.0001469796491096330887310900838671522266610959780325878516`29.76763\
5324312774*I)*pref*Qs*col[34])/eps + 
     (
       0.0004539184270178170160235958134514314006177157105244273614`27.047131\
075012274 + 
       0.0105825347358935823886384860384349603198855601129910113358`28.479844\
410071685*I)*pref*Qs*z*col[34] + 
     (
       (
        0.0009624358363766564239830734312923775758186439290464556129`28.87296\
5679140922 + 
        0.0010078604510374840370131891465176152685382704846557663113`29.09932\
0409216876*I)*pref*Qs*z*col[34])/eps - 
     (
       0.0279358077019665611163630650574734388374781388401475715236`27.423307\
870815837 + 
       0.0170642611366487063307409485613347068318734973582271364751`27.213114\
22489968*I)*pref*Qs*z^2*col[34] - 
     (
       (
        0.0043996974521761418110092916407539835438180017335670768978`28.25270\
0121239176 - 
        0.0013719302756311248131917919516094672838038559607814562476`27.80430\
6478970798*I)*pref*Qs*z^2*col[34])/eps + 
     (0.03822146273514076480362588436107834412`26.97077394308816 + 
       0.03718074240434224477339644903853551966`26.929914789211878*I)*pref*Qs*
      z^3*col[34] + 
     (
       (
        0.0065245182666597678155374449494153538837552008060887026804`27.79399\
543870035 - 
        0.0028694349063646502863413104302204851883341784931747425805`27.51742\
2581351155*I)*pref*Qs*z^3*col[34])/eps + 
     (0.02091624300944062787424241942209252216`26.087031084367464 - 
       0.03021632732593094241557481378916095508`26.21864973197086*I)*pref*Qs*
      z^4*col[34] - 
     (
       (
        0.002288169266665668540251136021504879600507228865135315638`26.756558\
142126416 + 
        0.0019737267166150729058174954119303298918682261854228366685`26.74180\
801266963*I)*pref*Qs*z^4*col[34])/eps - 
     (0.00167587559019748969596758672480237222`24.339933960332644 + 
       0.02826717330200483560680134973702923608`25.535328362227645*I)*pref*Qs*
      z^5*col[34] - 
     ((0.00197405174020090233438184208491253166`26.054924783293846 + 
        0.0004255410793269377045166798618629931170725759270434897919`25.40070\
3589402873*I)*pref*Qs*z^5*col[34])/eps - 
     (0.01248191845661436272680278971903482804`24.554055576348443 + 
       0.03233735859791871352239453038191704508`24.932658787296326*I)*pref*Qs*
      z^6*col[34] - 
     ((0.00237823539193726674409980693767693742`25.489606235020087 - 
        0.00002309680200294234251488558460769536`23.483883378113223*I)*pref*
       Qs*z^6*col[34])/eps - 
     (0.02924443624711562279850474882575137934`24.26114461076927 + 
       0.04654868223287831614125397546079383958`24.425937267980313*I)*pref*Qs*
      z^7*col[34] - 
     ((0.00365693094275118659796271015347387928`25.03975545730185 - 
        0.00055038779297608890173653586344114344`24.207173375221508*I)*pref*
       Qs*z^7*col[34])/eps - 
     (0.06573403187337788127369686369743557592`23.946227714498516 + 
       0.07861293435408784076901107832224358812`23.985003544245416*I)*pref*Qs*
      z^8*col[34] - 
     ((0.00661898790939443511664854036567286896`24.65837876457115 - 
        0.00168644649360704719796568042623842394`24.039551889552133*I)*pref*
       Qs*z^8*col[34])/eps - 
     (0.15296077903105327368153330964721730194`23.642638722369377 + 
       0.14893160354492207914882947704057781626`23.590342430836706*I)*pref*Qs*
      z^9*col[34] - 
     ((0.01344927008812633507209956776852061082`24.322446748727547 - 
        0.00455127549659934918847298835192306068`23.815322020767244*I)*pref*
       Qs*z^9*col[34])/eps - 
     (0.37184085749678164733528634531619189606`23.35471072284604 + 
       0.30755811975333250829935455184240244298`23.22990579941468*I)*pref*Qs*
      z^10*col[34] - 
     ((0.02978831520239555290181378648756087322`24.01866575030324 - 
        0.01217042023345811083250411922716587978`23.58475985074708*I)*pref*Qs*
       z^10*col[34])/eps + 
     0.0004812179181883282119915367156461887879224336804577749139`27.84913656\
5523725*pref*Qs*z*col[34]*Log[z] + 
     (
       0.0003208119454588854746610244770974591919337232333500856134`29.119441\
119281817*pref*Qs*z*col[34]*Log[z])/eps - 
     (
       0.0132610095980522023985246293714260960736055346154826728971`27.521655\
734677555 - 
       0.021188162052433852609191073484936134509044484814430113455`27.7657461\
91178582*I)*pref*Qs*z^2*col[34]*Log[z] + 
     (
       (
        0.0004366989698882399040000895213465716842757325938528042119`27.65893\
9961962734 + 
        0.0039657315205842452057644284588734585449396770416289814428`28.75017\
8453534335*I)*pref*Qs*z^2*col[34]*Log[z])/eps + 
     (
       0.0119627843467636160099349573346712814784661222416768303104`26.892857\
524611635 - 
       0.0158337215118633404042629013345173886114433556929866082046`27.111293\
32409769*I)*pref*Qs*z^3*col[34]*Log[z] - 
     (
       (
        0.0023206081601558635899481659176055601132485930473405800219`27.88363\
178565618 + 
        0.0038074728150304952509387145535109910116873496705844302839`28.12223\
992160345*I)*pref*Qs*z^3*col[34]*Log[z])/eps - 
     (0.0101416508859326990951748296158320194`26.230658858506242 + 
       0.00485032842061789192812597276761602348`26.012555406109385*I)*pref*Qs*
      z^4*col[34]*Log[z] - 
     (
       (
        0.0006282567265236507212111729343158575818989024195213061298`26.73710\
570597045 - 
        0.0010078604510374840370131891465176152572547167657194759596`27.00477\
36204898*I)*pref*Qs*z^4*col[34]*Log[z])/eps - 
     (0.00800090081184291355469821503350836426`25.464237463462116 - 
       0.00103025734994942812672459334977356226`24.67923242892436*I)*pref*Qs*
      z^5*col[34]*Log[z] - 
     (
       (
        0.0001354539325270849781902103347744827601555090613487579891`25.32556\
1485932045 - 
        0.0006719069673583226913421260976784101754214590132206089996`26.16742\
5458426376*I)*pref*Qs*z^5*col[34]*Log[z])/eps - 
     (0.00890481929424760099295121885107918194`24.85114532177381 - 
       0.00366679229373984643743895690180957386`24.582688437964176*I)*pref*Qs*
      z^6*col[34]*Log[z] + 
     ((7.35194041676612546098181093348343`23.42047354892834*^-6 + 
        0.0007838914619180431398991471139581452`25.564642062860806*I)*pref*Qs*
       z^6*col[34]*Log[z])/eps - 
     (0.0127117164840039310370246890989680473`24.343427820939983 - 
       0.00804579797398704637623995625137138544`24.27390488592642*I)*pref*Qs*
      z^7*col[34]*Log[z] + 
     ((0.00017519387573916660111488708111207916`24.153673039354192 + 
        0.00120943254124498084441582697582113832`25.115568126941415*I)*pref*
       Qs*z^7*col[34]*Log[z])/eps - 
     (0.02141991700126522037817235059201045214`23.90412125594453 - 
       0.01777671862487759468371443671625303082`23.963315333738286*I)*pref*Qs*
      z^8*col[34]*Log[z] + 
     ((0.00053681259143511205595362774308605404`23.99421045498505 + 
        0.00221729299228246488142901612233875358`24.746258424376325*I)*pref*
       Qs*z^8*col[34]*Log[z])/eps - 
     (0.04059777961300397830070940565025688596`23.512042917949838 - 
       0.04121519127908031984078651916658154652`23.66890958800653*I)*pref*Qs*
      z^9*col[34]*Log[z] + 
     ((0.0014487159853136142077304102092341977`23.77687425792368 + 
        0.00457536649201143546961543009371488834`24.427283224902197*I)*pref*
       Qs*z^9*col[34]*Log[z])/eps - 
     (0.0839970177200134261877510725874844184`23.154498824973047 - 
       0.10033813747844969274968689993226243352`23.39111198473701*I)*pref*Qs*
      z^10*col[34]*Log[z] + 
     ((0.00387396507932095435247385091442230334`23.55222572603018 + 
        0.0102945746070257298066347177108584988`24.142610622514162*I)*pref*Qs*
       z^10*col[34]*Log[z])/eps - 
     0.0004812179181883282119915367156461887878997826373131834756`29.23395444\
9225376*pref*Qs*z*col[34]*Log[z]^2 + 
     (
       0.0027171522708446062334200025232682406693296742697791919414`27.627561\
705094397 - 
       0.0018568832039124370982555655861220273640343143736784974563`27.559109\
629673287*I)*pref*Qs*z^2*col[34]*Log[z]^2 + 
     (
       0.0006311657744763211020747960677772675829578190175425203597`28.722418\
653531015*pref*Qs*z^2*col[34]*Log[z]^2)/eps - 
     (
       0.0011499607984684371074589784842733222832219251003163008532`26.873584\
350886052 - 
       0.0020157209020749680740263782930352305370644016270206865421`27.284495\
129054783*I)*pref*Qs*z^3*col[34]*Log[z]^2 - 
     (
       (
        0.0006059781192001170076930462345174229142784919548064122203`28.11999\
1098689557 - 
        0.0006719069673583226913421260976784101790221528364057932649`29.39794\
0008672037*I)*pref*Qs*z^3*col[34]*Log[z]^2)/eps + 
     (
       0.0001704313460250329084136692534580251956505022261752635871`25.468410\
069948508 + 
       0.0005039302255187420185065945732588076341236275380475785918`26.200901\
239577323*I)*pref*Qs*z^4*col[34]*Log[z]^2 + 
     (
       0.0001604059727294427373305122385487295875227982990137028168`27.004773\
6204898*pref*Qs*z^4*col[34]*Log[z]^2)/eps + 
     (0.00036715144869183559877872801267820331`25.09977329543901 + 
       0.0003359534836791613456710630488392050869887827417304662017`25.291235\
92723464*I)*pref*Qs*z^5*col[34]*Log[z]^2 + 
     (
       0.0001069373151529618248870081590324863956001800354167602377`26.167425\
458426383*pref*Qs*z^5*col[34]*Log[z]^2)/eps + 
     (0.00057256020821481643741585618481977092`24.65351931806953 + 
       0.0003919457309590215699495735569790726`24.728189758344808*I)*pref*Qs*
      z^6*col[34]*Log[z]^2 + 
     (
       0.0001247602010117887957015095188712341282002100413195536107`25.564642\
06286081*pref*Qs*z^6*col[34]*Log[z]^2)/eps + 
     (0.00101773770507004525342464050782060624`24.26098890022494 + 
       0.00060471627062249042220791348791056914`24.289660701478393*I)*pref*Qs*
      z^7*col[34]*Log[z]^2 + 
     (
       0.0001924871672753312847966146862584755109048297129278809199`25.115568\
126941405*pref*Qs*z^7*col[34]*Log[z]^2)/eps + 
     (0.00202403375395036140683532880338758786`23.909679489938227 + 
       0.0011086464961412324407145080611693768`23.923102462201403*I)*pref*Qs*
      z^8*col[34]*Log[z]^2 + 
     (0.0003528931400047740221271269248072051`24.746258424376325*pref*Qs*z^8*
       col[34]*Log[z]^2)/eps + 
     (0.00438652744457318792645638808172793098`23.58924939132009 + 
       0.00228768324600571773480771504685744416`23.60183198553504*I)*pref*Qs*
      z^9*col[34]*Log[z]^2 + 
     (0.00072819219366064480756391270198312166`24.427283224902204*pref*Qs*z^9*
       col[34]*Log[z]^2)/eps + 
     (0.01015836294134799988323971000503115368`23.291706080446385 + 
       0.00514728730351286490331735885542924938`23.311953885761024*I)*pref*Qs*
      z^10*col[34]*Log[z]^2 + 
     (0.00163843243573645081701880357946202372`24.142610622514162*pref*Qs*
       z^10*col[34]*Log[z]^2)/eps - 
     0.0008281872015743079079888520704906293109604413339810407831`28.29765814\
3011773*pref*Qs*z^2*col[34]*Log[z]^3 + 
     (
       0.000819852749506040657467062552582395714818127475188347138`28.0994049\
57943197 - 
       0.0006719069673583226913421260976784101790221365570872808032`29.058476\
1525083*I)*pref*Qs*z^3*col[34]*Log[z]^3 + 
     (
       0.0000712915434353078832580054393549909315404708462058212688`29.397940\
008672037*pref*Qs*z^3*col[34]*Log[z]^3)/eps - 
     0.0001069373151529618248870081590324864030124603822819707886`26.78070032\
5040403*pref*Qs*z^4*col[34]*Log[z]^3 - 
     0.0000712915434353078832580054393549909357502860887752060186`25.81436104\
7118442*pref*Qs*z^5*col[34]*Log[z]^3 - 
     0.0000831734673411925304676730125808227589439085809200100368`25.28219526\
5727225*pref*Qs*z^6*col[34]*Log[z]^3 - 
     0.00012832477818355418986440979083898368`24.85246921574556*pref*Qs*z^7*
      col[34]*Log[z]^3 - 
     0.00023526209333651601475141794987147008`24.48797431953785*pref*Qs*z^8*
      col[34]*Log[z]^3 - 
     0.00048546146244042987170927513465541444`24.164752835876303*pref*Qs*z^9*
      col[34]*Log[z]^3 - 
     0.00109228829049096721134586905297468248`23.870493473270855*pref*Qs*z^10*
      col[34]*Log[z]^3 - 
     0.0001069373151529618248870081590324863973107062693087319034`30.*pref*Qs*
      z^3*col[34]*Log[z]^4;
B35to36 = 
    (
       -0.0000510331166378306210041407151638867101507487266111295219`28.14150\
8329282477 + 
       0.0015979417649460991513764550417367358764651649931205459529`29.566319\
26062496*I)*pref*Qs*col[35] + 
     (
       1.4852404882355809012084466532289777404264759626212796`29.69897000433602\
*^-6*pref*Qs*col[35])/eps^3 + 
     (
       (
        0.000025249088300004875320543593104892621587250091364561753`29.742680\
490216266 + 
        0.0000139980618199650560696276270349668787296281595167973296`29.60935\
7305060186*I)*pref*Qs*col[35])/eps^2 + 
     (
       (
        0.0001255706789313414779476023763488906000407142060422421721`29.43710\
123821823 + 
        0.0002379670509394059531836696595944369384036790755130136721`29.73722\
2683178526*I)*pref*Qs*col[35])/eps + 
     (
       0.0029697494492845255145287258158040256242468907803867224999`27.949610\
343970782 - 
       0.0119811072402483035565630116731226161187606245221165451367`28.689888\
46902968*I)*pref*Qs*z*col[35] - 
     (
       (
        0.0011565482155219728490335063005443293050331697595510030518`29.01573\
803345912 + 
        0.0015117906765562260555197837197764229021248323246499138166`29.36527\
8940172647*I)*pref*Qs*z*col[35])/eps + 
     (
       0.0033764007967301713606928709638112394732379969271210590285`26.543948\
324835714 + 
       0.0232562301699090302264629841473996434493136497659533590528`27.392567\
19882333*I)*pref*Qs*z^2*col[35] + 
     (
       (
        0.0034611228187608701639599367387385307062251788902159025975`28.24179\
7241717236 + 
        0.0014398674799312859968200252120591076243458284460011992787`27.97715\
75992521*I)*pref*Qs*z^2*col[35])/eps + 
     (0.00682893742865613549115481633093735776`26.31932857411704 - 
       0.02196695299733763837348154804855641838`26.775278412586008*I)*pref*Qs*
      z^3*col[35] - 
     (
       (
        0.0034819966062200034963466625832487442345638584119470963644`27.73687\
3969644154 + 
        0.0016261920647833671173879192298691815547536481286933268278`27.44334\
6945598375*I)*pref*Qs*z^3*col[35])/eps - 
     (0.01594137074704983916521098550855697254`26.071465429714774 + 
       0.006722367671567856124341363583874489`25.66589208177533*I)*pref*Qs*
      z^4*col[35] - 
     (
       (
        0.0004398061487449188959484623797810864544746636623613531976`26.28209\
01186325 - 
        0.001553784862016121223728666600881323535140270292639675563`26.832999\
044997663*I)*pref*Qs*z^4*col[35])/eps - 
     (0.01279753119232413485830996228807327552`25.337787761863453 - 
       0.00152356320405705669722970236879535102`24.382954395684795*I)*pref*Qs*
      z^5*col[35] - 
     (
       (
        8.2126289235208818283459992644832392635498811466850079`23.92709062611\
654*^-6 - 
        0.0010638526983173442612916996546574827883816459694781361`26.02918667\
0305982*I)*pref*Qs*z^5*col[35])/eps - 
     (0.01533582365007720911623524998693772058`24.760603439544663 - 
       0.00466326071904912297117902324459956218`24.208589590039047*I)*pref*Qs*
      z^6*col[35] + 
     ((0.00013876647601251261092079031125283434`24.510818203883385 + 
        0.00127219051840449084579465750369457316`25.45013972531504*I)*pref*Qs*
       z^6*col[35])/eps - 
     (0.023977350454833214457943034409210242`24.28771450060027 - 
       0.00953499456577995013456017197541456414`23.848588824348884*I)*pref*Qs*
      z^7*col[35] + 
     ((0.00035361222909827713095105312875170322`24.26302402526077 + 
        0.00200765801846666820173027277986308962`24.984010034135014*I)*pref*
       Qs*z^7*col[35])/eps - 
     (0.0445797515503513277708381956040183377`23.883953964590148 - 
       0.01982013330377600709672258287434927882`23.490251478193716*I)*pref*Qs*
      z^8*col[35] + 
     ((0.00082725922158248014915374915069331686`23.971305389928705 + 
        0.00375751973156439137942167196446335206`24.587642858170785*I)*pref*
       Qs*z^8*col[35])/eps - 
     (0.09355846633190252142751086261607102022`23.52862101001314 - 
       0.0432629771049977142305120970273833517`23.14956901978035*I)*pref*Qs*
      z^9*col[35] + 
     ((0.00198685403163245683511231800931365594`23.686075533013064 + 
        0.00790184468135648421665726064654331484`24.238848477448805*I)*pref*
       Qs*z^9*col[35])/eps - 
     (0.21470077940297595910634602710767793424`23.20905299885084 - 
       0.09886138186417614799415930553055041144`22.826192910974367*I)*pref*Qs*
      z^10*col[35] + 
     ((0.00497287790276859427605940378614288932`23.41468401917026 + 
        0.01809184677775883403691293309210620954`23.92452788350161*I)*pref*Qs*
       z^10*col[35])/eps - 
     (
       0.0000320492966637111115469341548372571584607658931519318637`27.649845\
330529033 + 
       0.000412942823688969154054014997531522921121360384919443732`28.6617406\
50271334*I)*pref*Qs*col[36] - 
     (
       5.1983417088245331542295632863014220914926658691744786`28.70279206877997\
*^-6*pref*Qs*col[36])/eps^2 - 
     (
       (
        0.0000438145944029496365856491762702548433425364735244419495`28.68492\
003775619 + 
        0.0000489932163698776962436966946223840755536986189300338318`28.70693\
4058156676*I)*pref*Qs*col[36])/eps - 
     (
       0.0009310614870523068822413147720394251731496113078458602585`27.103271\
980929915 - 
       0.0040314418041499361480527565860704610741254459369285507599`27.860190\
46559624*I)*pref*Qs*z*col[36] + 
     (
       (
        0.0004010149318236068433262805963718239899147248260284623095`28.18691\
4037975082 + 
        0.0005039302255187420185065945732588076315660942599154567499`28.55259\
4891839345*I)*pref*Qs*z*col[36])/eps - 
     (0.00129826771028230298231097840103688226`25.81136114601795 + 
       0.0077853897271841400527894347690596487228759014658656960513`26.596873\
285944724*I)*pref*Qs*z^2*col[36] - 
     (
       (
        0.0011821285625879208354843360162801703679654782969767529404`27.46063\
0189667118 + 
        0.0005039302255187420185065945732588076342690792942069119675`27.21666\
4104988*I)*pref*Qs*z^2*col[36])/eps - 
     (0.00179832804218396221743282374794303925`25.42416589353847 - 
       0.00733662929718406863253585932473468722`25.98149116925639*I)*pref*Qs*
      z^3*col[36] + 
     (
       (
        0.0011564253494743712871559187808542333916020329428125263074`26.95179\
2764727024 + 
        0.0005599224727986022427851050813986751491871529885720421938`26.67235\
6611370542*I)*pref*Qs*z^3*col[36])/eps + 
     (0.00521783820221187936315046370121807193`25.27400559845272 + 
       0.00183724561387041360913862604833940282`24.788318280993533*I)*pref*Qs*
      z^4*col[36] + 
     (
       (
        0.0001470388083353225092196362186696687933628213308385572516`25.49955\
9317422257 - 
        0.0005039302255187420185065945732588076313253240880660902844`26.03968\
8719803628*I)*pref*Qs*z^4*col[36])/eps + 
     (0.00401162646510721858335303272245579365`24.524400628822157 - 
       0.00083428448446991734174980657128402596`23.81034429631754*I)*pref*Qs*
      z^5*col[36] + 
     ((5.34686575764809124435040795162432`23.435407765924058*^-6 - 
        0.00033595348367916134567106304883920509`25.22532032429691*I)*pref*Qs*
       z^5*col[36])/eps + 
     (0.00462485615975537177264514992347720561`23.932224060161246 - 
       0.00199938982995167550861181272816110253`23.5320383744984*I)*pref*Qs*
      z^6*col[36] - 
     ((0.00003980444508471356815238637030653661`23.66422619686037 + 
        0.0003919457309590215699495735569790726`24.636195510151833*I)*pref*Qs*
       z^6*col[36])/eps + 
     (0.00696637790776594646015382536670876926`23.444509825284705 - 
       0.00397720931321315724510871355104356082`23.161790228670853*I)*pref*Qs*
      z^7*col[36] - 
     ((0.00010235428736069203239185066650252268`23.42115282037489 + 
        0.00060471627062249042220791348791056917`24.160664792122333*I)*pref*
       Qs*z^7*col[36])/eps + 
     (0.01249515272174146329270789085278711668`23.026166077321722 - 
       0.00831395884427211695536581270248024597`22.807146974335232*I)*pref*Qs*
      z^8*col[36] - 
     ((0.00023710803508618023672863416214048323`23.125756514886707 + 
        0.0011086464961412324407145080611693768`23.75560391247458*I)*pref*Qs*
       z^8*col[36])/eps + 
     (0.02533300360122166510154148875957530526`22.656599974475395 - 
       0.01852886940226477510906041934448293154`22.47645267668959*I)*pref*Qs*
      z^9*col[36] - 
     ((0.00056200085560083680748488375218514776`22.835250637769 + 
        0.00228768324600571773480771504685744415`23.39878009098971*I)*pref*Qs*
       z^9*col[36])/eps + 
     (0.05623995872161443434992372653736469563`22.323233784527364 - 
       0.04370597701563828274918524241012971852`22.167593727286295*I)*pref*Qs*
      z^10*col[36] - 
     ((0.00138738435778211662811739871087623423`22.558233904043146 + 
        0.00514728730351286490331735885542924942`23.077030323483484*I)*pref*
       Qs*z^10*col[36])/eps - 
     0.0003440602354333093151336922213830305243139148965255664388`27.92307947\
7922712*pref*Qs*z*col[35]*Log[z] - 
     (
       0.0004812179181883282119915367156461887846748299715882188255`29.370842\
32661489*pref*Qs*z*col[35]*Log[z])/eps + 
     (
       0.0125066962260883205181698690874490453303985914777023008806`27.524835\
08067957 - 
       0.01029338993096690464896096964375407099274701903730479778`27.47743352\
6960166*I)*pref*Qs*z^2*col[35]*Log[z] + 
     (
       (
        0.0004583240536566691445431426485393616250220635638395884504`27.86624\
1460658088 - 
        0.0029578710695467611687512393123558432764063907595746933924`28.68861\
4342522175*I)*pref*Qs*z^2*col[35]*Log[z])/eps - 
     (
       0.0071005984524707303868888530707599920097323526024754888704`26.725049\
50382099 + 
       0.0002288027764542821237362710201855173069923873967448984126`25.360201\
36036136*I)*pref*Qs*z^3*col[35]*Log[z] - 
     (
       (
        0.0005176330110541771334678209846718712779479033279565510074`27.40585\
5342203896 - 
        0.0020157209020749680740263782930352305338447449983117303169`28.18556\
5931149767*I)*pref*Qs*z^3*col[35]*Log[z])/eps - 
     (0.00082037764218760150503934906385832286`25.233584746714936 - 
       0.00466135458604836367118599980264397062`26.10144517465811*I)*pref*Qs*
      z^4*col[35]*Log[z] + 
     (
       0.0004945850825824484401024127355252495858689129587662636214`26.827352\
418268198*pref*Qs*z^4*col[35]*Log[z])/eps + 
     (0.0005096031168477758046796402633730136`24.402448083562167 + 
       0.00319155809495203278387509896397244834`25.321805118039272*I)*pref*Qs*
      z^5*col[35]*Log[z] + 
     (
       0.0003386348313177124454755258369362069325074220762012601306`26.025956\
633497643*pref*Qs*z^5*col[35]*Log[z])/eps + 
     (0.00106806256068833034770333621710613118`24.06988825937677 + 
       0.00381657155521347253738397251108371948`24.76139733535625*I)*pref*Qs*
      z^6*col[35]*Log[z] + 
     (
       0.0004049508191174311327144829800028807817393705917314236415`25.447834\
848318706*pref*Qs*z^6*col[35]*Log[z])/eps + 
     (0.00197424634770164708991803473412362218`23.668726044277054 + 
       0.00602297405540000460519081833958926882`24.307168653805306*I)*pref*Qs*
      z^7*col[35]*Log[z] + 
     (0.00063905739535409986552476075837813872`24.98234545653203*pref*Qs*z^7*
       col[35]*Log[z])/eps + 
     (0.00382716671132505935090077212081552452`23.281154189787816 + 
       0.01127255919469317413826501589339005618`23.917483552578815*I)*pref*Qs*
      z^8*col[35]*Log[z] + 
     (0.00119605567808760909642372661300727732`24.586393444002447*pref*Qs*z^8*
       col[35]*Log[z])/eps + 
     (0.00781047122336639355648852084773985638`22.91150064839278 + 
       0.02370553404406945264997178193962994458`23.57163794887553*I)*pref*Qs*
      z^9*col[35]*Log[z] + 
     (0.00251523528116457415673861683287027226`24.238087616692106*pref*Qs*z^9*
       col[35]*Log[z])/eps + 
     (0.01654992150085239408573037176857569034`22.555017501292312 + 
       0.05427554033327650211073879927631862854`23.2576488128982*I)*pref*Qs*
      z^10*col[35]*Log[z] + 
     (0.00575881368868299446642536720422120732`23.923782133740364*pref*Qs*
       z^10*col[35]*Log[z])/eps + 
     0.0000802029863647213686652561192743647979818350448669242149`26.94284617\
389563*pref*Qs*z*col[36]*Log[z] + 
     (
       0.0001604059727294427373305122385487295904615341760694215867`28.563967\
48757392*pref*Qs*z*col[36]*Log[z])/eps - 
     (
       0.0042089258115644331502695627758707310889934046298149748736`26.732791\
088360806 - 
       0.0036534941350108796341728106561263553491342970287258861568`26.711474\
251941535*I)*pref*Qs*z^2*col[36]*Log[z] - 
     (
       (
        0.0001604059727294427373305122385487295959668439318043349193`27.10570\
7352491283 - 
        0.0010078604510374840370131891465176152685332498229119296615`27.90579\
128159595*I)*pref*Qs*z^2*col[36]*Log[z])/eps + 
     (0.00238414224238405045756984300106345771`25.933607964458307 - 
       0.0002239689891194408971140420325594700586074132969439625216`25.030703\
299738978*I)*pref*Qs*z^3*col[36]*Log[z] + 
     (
       (
        0.0001782288585882697081450135983874773288517841747671159882`26.63603\
6369913988 - 
        0.0006719069673583226913421260976784101783601948902763277692`27.41187\
6252287918*I)*pref*Qs*z^3*col[36]*Log[z])/eps + 
     (0.0001436970172367924521919172136999036`24.16285726071834 - 
       0.00151179067655622605551978371977642291`25.29593977739043*I)*pref*Qs*
      z^4*col[36]*Log[z] - 
     (
       0.0001604059727294427373305122385487295930272487974384121575`26.034231\
472017023*pref*Qs*z^4*col[36]*Log[z])/eps - 
     (0.0002816015965694661388691214854522142`23.8339774906206 + 
       0.00100786045103748403701318914651761525`24.508156926427002*I)*pref*Qs*
      z^5*col[36]*Log[z] - 
     (
       0.0001069373151529618248870081590324864032347530349716176896`25.222185\
472345963*pref*Qs*z^5*col[36]*Log[z])/eps - 
     (0.00051701221395480571171066027998900714`23.446256777945475 + 
       0.00117583719287706470984872067093721781`23.939647725764083*I)*pref*Qs*
      z^6*col[36]*Log[z] - 
     (0.00012476020101178879570150951887123413`24.633945821729725*pref*Qs*z^6*
       col[36]*Log[z])/eps - 
     (0.00095892218173591624973678602035273869`23.048272696851665 + 
       0.00181414881186747126662374046373170746`23.47760735014937*I)*pref*Qs*
      z^7*col[36]*Log[z] - 
     (0.00019248716727533128479661468625847552`24.159034443386496*pref*Qs*z^7*
       col[36]*Log[z])/eps - 
     (0.00193509118819843666998139041016372283`22.67938329140763 + 
       0.00332593948842369732214352418350813037`23.080474635040954*I)*pref*Qs*
      z^8*col[36]*Log[z] - 
     (0.00035289314000477402212712692480720511`23.754376813963173*pref*Qs*z^8*
       col[36]*Log[z])/eps - 
     (0.00421191974374671163460384460089499283`22.338639276615076 + 
       0.00686304973801715320442314514057233254`22.727565249891057*I)*pref*Qs*
      z^9*col[36]*Log[z] - 
     (0.00072819219366064480756391270198312165`23.398033971801645*pref*Qs*z^9*
       col[36]*Log[z])/eps - 
     (0.0097498914960528429806951176152574045`22.021263348766176 + 
       0.01544186191053859470995207656628774817`22.40689068780949*I)*pref*Qs*
      z^10*col[36]*Log[z] - 
     (0.00163843243573645081701880357946202374`23.076294985882516*pref*Qs*
       z^10*col[36]*Log[z])/eps + 
     0.0007218268772824923179873050734692831818492679392931053002`29.77223938\
8058267*pref*Qs*z*col[35]*Log[z]^2 - 
     (
       0.0023257299691707298850127830702973570780221873846622435903`27.567600\
21459682 - 
       0.0014789355347733805843756196561779216383368028860974087574`27.458714\
93323723*I)*pref*Qs*z^2*col[35]*Log[z]^2 - 
     (
       0.0004707598017468783647442838292285379869917505373795636554`28.703022\
031530015*pref*Qs*z^2*col[35]*Log[z]^2)/eps + 
     (
       0.0007400344237154167787254472079821244221239303638571766478`26.749370\
616865065 - 
       0.0010078604510374840370131891465176152681488032621405380143`26.962951\
996172634*I)*pref*Qs*z^3*col[35]*Log[z]^2 + 
     (
       0.0003208119454588854746610244770974591867054342299112035657`28.185565\
93114977*pref*Qs*z^3*col[35]*Log[z]^2)/eps - 
     0.0002406089590941641059957683578230943939490825588503835351`29.06444330\
179528*pref*Qs*z*col[36]*Log[z]^2 + 
     (
       0.0008220806102383940288188752225622391793252550542407178977`26.798201\
47841508 - 
       0.0005039302255187420185065945732588076342672391243980147254`26.676858\
571457654*I)*pref*Qs*z^2*col[36]*Log[z]^2 + 
     (
       0.0001604059727294427373305122385487295959660626775102294771`27.919727\
52280406*pref*Qs*z^2*col[36]*Log[z]^2)/eps - 
     (
       0.0003029890596000585038465231172587114571392459774032061102`26.038410\
518398987 - 
       0.0003359534836791613456710630488392050895110945553378390899`26.166084\
028629676*I)*pref*Qs*z^3*col[36]*Log[z]^2 - 
     (
       0.0001069373151529618248870081590324863926614441583610414675`27.411876\
252287918*pref*Qs*z^3*col[36]*Log[z]^2)/eps + 
     0.00062767973566250448632571177230471731600313388677299229`28.1495253145\
4132*pref*Qs*z^2*col[35]*Log[z]^3 - 
     0.0004277492606118472995480326361299455882781918957784784908`27.65072199\
653828*pref*Qs*z^3*col[35]*Log[z]^3 - 
     0.0002138746303059236497740163180649727946214125386174638043`27.36825034\
024948*pref*Qs*z^2*col[36]*Log[z]^3 + 
     0.0001425830868706157665160108787099818637389759242780657536`26.84928611\
2261737*pref*Qs*z^3*col[36]*Log[z]^3;
B37to40 = 
    (
       -0.0002878087619703887027404138968859683627673148766095287162`28.07759\
501368444 - 
       0.0022211223075359190665384332898065340321721242012348922639`29.183387\
589562162*I)*pref*Qc*col[37] - 
     (
       0.0000267343287882404562217520397581215993276765673271829765`29.698970\
00433602*pref*Qc*col[37])/eps^2 - 
     (
       (
        0.0002356683963040122998148724956198391275970654342570449812`29.24274\
7289963688 + 
        0.0002519651127593710092532972866294038171333035977552197784`29.59888\
5208418885*I)*pref*Qc*col[37])/eps + 
     (
       0.0006943513894211901337855095448509985715378796475794226919`26.662592\
41634861 - 
       0.0013924648435168753429856708889658968686767950874966780696`27.009201\
748594105*I)*pref*Qc*z*col[37] + 
     (
       (
        7.5855278735775163378933089974534203480938969335628711`26.31690137600\
448*^-6 - 
        0.0003497184755380162886362295746296890313066854451827059876`28.04057\
108719067*I)*pref*Qc*z*col[37])/eps + 
     (
       0.0012205245725034721346398699880013766746582095382067676405`26.263442\
9619051 + 
       0.0146835736411782935067798197319802229679605392715513214257`27.390169\
574260746*I)*pref*Qc*z^2*col[37] + 
     (
       (
        0.0017722764095681143182794130563059185273189496012964080316`28.11883\
1954427502 + 
        0.0010233252604603436452255149436060971582372877733977173818`27.92834\
6658644298*I)*pref*Qc*z^2*col[37])/eps + 
     (0.01397635701031398116311089801651048507`26.685006366226823 - 
       0.0209004156672738355481403236977221428`26.891231514629194*I)*pref*Qc*
      z^3*col[37] - 
     (
       (
        0.0016652858460780293013849548209006324828024497168196277908`27.48075\
648154047 + 
        0.0019317325311551777376086125308254292646996968938952227804`27.60269\
9848597076*I)*pref*Qc*z^3*col[37])/eps - 
     (0.012559441425308351349449968413453574`25.926533590048223 + 
       0.02052033071568100210083651846054455504`26.14345722156774*I)*pref*Qc*
      z^4*col[37] - 
     (
       (
        0.0015874522910890657287443969595082619183699472062544163863`26.77192\
3568642787 - 
        0.0002472990921527159905634214109510815237362966544039586625`25.92996\
433071381*I)*pref*Qc*z^4*col[37])/eps - 
     (0.02844981775467728113661544065355604834`25.58867357459734 + 
       0.02009478999689108232518897750984739474`25.429540038229995*I)*pref*Qc*
      z^5*col[37] - 
     (
       (
        0.0019295148780656981875659638201426994845928681315764273151`26.16864\
7228539594 - 
        0.0009619001480619321029179117710861406801484894055325237249`25.84454\
423190196*I)*pref*Qc*z^5*col[37])/eps - 
     (0.06089809448999210077737438256534197456`25.225691364245105 + 
       0.02467812438392038066665405229012674856`24.815809140122127*I)*pref*Qc*
      z^6*col[37] - 
     ((0.00313211762539405134979747603968442428`25.697491117339922 - 
        0.0022897749563862439417575479751258121`25.538777499841103*I)*pref*Qc*
       z^6*col[37])/eps - 
     (0.14059240015567136977200270816217497338`24.89397372179828 + 
       0.03293062736547977407609606066667438286`24.23849148792271*I)*pref*Qc*
      z^7*col[37] - 
     ((0.00607297588385162829909673086307910782`25.30262431060718 - 
        0.005575313372100032594930589755082069`25.239212707318767*I)*pref*Qc*
       z^7*col[37])/eps - 
     (0.34825785789758776651508947985876152746`24.591647297312328 + 
       0.04040247249344181087962651551768837466`23.625020507036183*I)*pref*Qc*
      z^8*col[37] - 
     ((0.01325385020809424586615907168896651026`24.957407925948324 - 
        0.01430144702395211018426244566992424298`24.960372783960537*I)*pref*
       Qc*z^8*col[37])/eps - 
     (0.91314850160222248114255484793145166154`24.313080908389175 + 
       0.0235719944800223701719570597539211459`22.689098734176834*I)*pref*Qc*
      z^9*col[37] - 
     ((0.03147286978703798048199021605845944942`24.64706830606346 - 
        0.03848453492862080813639349158813715252`24.701141950925976*I)*pref*
       Qc*z^9*col[37])/eps - 
     (2.50592576724594799991873243998573060376`24.053457785333098 - 
       0.11817393899011414644913377725719377638`22.687519109951218*I)*pref*Qc*
      z^10*col[37] - 
     ((0.07962286650997774817007306515117279574`24.362471942771073 - 
        0.10781408573159589878007667239908642454`24.458441188229624*I)*pref*
       Qc*z^10*col[37])/eps + 
     (
       0.0003742054674718557069393062459365962748283074012092950151`27.903437\
28257259 + 
       0.0013543124810816191747364729156330455170896446613268286053`28.740042\
747657647*I)*pref*Qc*col[39] + 
     (
       0.0000133671643941202281108760198790607996638382836635914882`29.221848\
749616356*pref*Qc*col[39])/eps^2 + 
     (
       (
        0.0001436970172367924521919172136999035963860601778188393548`28.78622\
7944672305 + 
        0.0001259825563796855046266486433147019085666517988776098892`29.11028\
3586604528*I)*pref*Qc*col[39])/eps + 
     (
       0.0029594638496443454392455165109017076176966534855053246281`27.020476\
1124317 - 
       0.0006703496294940308050733738468007015890440204017328640332`26.419744\
21143273*I)*pref*Qc*z*col[39] + 
     (
       (
        0.0005408111281636303543928124545809286870329964591677907867`27.89436\
2936359038 - 
        0.0001789284557671958298835862122857696329359467955581933663`27.48531\
8607373493*I)*pref*Qc*z*col[39])/eps - 
     (
       0.007335931653129505118499349039143265389681010488508166334`26.7523610\
52660955 - 
       0.0005684409953607654585146514129400867847507743351047716864`25.686983\
498751623*I)*pref*Qc*z^2*col[39] - 
     (
       (
        0.0006064449994626547203825219452708846823867940455245400418`27.34134\
765004668 - 
        0.0005769668825109171978763056476024418184621493882033143889`27.37230\
9321949583*I)*pref*Qc*z^2*col[39])/eps + 
     (0.00588506246587365619097085036566501078`26.01665248689836 + 
       0.00277161624035308110178627015292344199`25.71829142591582*I)*pref*Qc*
      z^3*col[39] + 
     (
       (
        0.0002272417947000438778848923379440335864970781942904149055`26.29882\
926774726 - 
        0.0005039302255187420185065945732588076342689463913605402751`26.70097\
0751135824*I)*pref*Qc*z^3*col[39])/eps + 
     (0.00407782128342980167824428062750043266`25.147234866069944 - 
       0.00166810236687916918163062555500021972`24.760502718407487*I)*pref*Qc*
      z^4*col[39] + 
     (
       (
        5.1983417088245331542295632863014144627394964552155136`23.97000942882\
044*^-6 - 
        0.0002799612363993011213925525406993375738230061725528390814`25.67688\
5275806818*I)*pref*Qc*z^4*col[39])/eps + 
     (0.00474577539571633386939982103033754762`24.51973747772289 - 
       0.00360018484957984604564097877650152316`24.38939324570955*I)*pref*Qc*
      z^5*col[39] - 
     ((0.00004392598743956730515323980976924702`24.210975136807495 + 
        0.00034295251458914387370587686235668853`25.08547749734335*I)*pref*Qc*
       z^5*col[39])/eps + 
     (0.00757731921635321175918042768976539825`24.028883837702175 - 
       0.00764693120131961065499652823479688141`24.01347935875319*I)*pref*Qc*
      z^6*col[39] - 
     ((0.00011740380487355796349782408259779099`23.957128519130126 + 
        0.00058203941047414703137511673211392283`24.63091972578691*I)*pref*Qc*
       z^6*col[39])/eps + 
     (0.01456686704226834707856051887506056456`23.61725703332965 - 
       0.01769184371004253989374559453766434826`23.675112547702373*I)*pref*Qc*
      z^7*col[39] - 
     ((0.00029134137933688986825327470476218892`23.669974032918486 + 
        0.00118255626255064793676214193191400189`24.25202537875183*I)*pref*Qc*
       z^7*col[39])/eps + 
     (0.03162471222579548984998386009123627471`23.2573517466792 - 
       0.04405668219828495634636447280469945624`23.36904688130875*I)*pref*Qc*
      z^8*col[39] - 
     ((0.00074564203733853447431241083243651759`23.39441676673414 + 
        0.00269619811136388161602337844808198777`23.921818844049476*I)*pref*
       Qc*z^8*col[39])/eps + 
     (0.07482520794608509591351166023525979375`22.933953218964763 - 
       0.11625409790318693576312721459292205188`23.08851193908399*I)*pref*Qc*
      z^9*col[39] - 
     ((0.00198869350929983279216456246338943457`23.13490978892127 + 
        0.00666389874115504831233050923247536754`23.625725287452298*I)*pref*
       Qc*z^9*col[39])/eps + 
     (0.18878536122200322903674030273813583963`22.63766150454904 - 
       0.32114630156023124142984323566942285952`22.828076769640386*I)*pref*Qc*
      z^10*col[39] - 
     ((0.00550952343648875766965070695740322828`22.89007871459452 + 
        0.01748727314611662358742772456825230338`23.354811800587868*I)*pref*
       Qc*z^10*col[39])/eps - 
     (
       0.0010204400713205415980380666396285235101360023483842884066`27.383741\
806749335 + 
       0.0032090241197362410439549766961900285111305612929858364919`27.957335\
326596922*I)*pref*Qc*z*col[37]*Log[z] - 
     (
       (
        0.0006390333462820506399071098749320394169298070319223548382`28.77690\
958175086 + 
        0.0003980384267437213679927194353166721855441952863177785569`28.65086\
3871857332*I)*pref*Qc*z*col[37]*Log[z])/eps + 
     (
       0.0072460812341402201332160536013399309984232939591438965333`27.616237\
450265736 - 
       0.0015894532817302064807899425024041416573255468290822978449`27.104840\
698783995*I)*pref*Qc*z^2*col[37]*Log[z] + 
     (
       (
        0.0008534490453233058229909977320279393420870584369483816796`28.33557\
7820437987 - 
        0.0011539337650218343957526112952048836369415626600662856009`28.70416\
7099669675*I)*pref*Qc*z^2*col[37]*Log[z])/eps - 
     (
       0.0090449543679302245519793761620350392269787749052005609905`27.050643\
819101104 + 
       0.0035275115786311941295461620128116534443789704792865793802`26.834729\
289216583*I)*pref*Qc*z^3*col[37]*Log[z] - 
     (
       (
        0.00061488956212953049310029691443679678453735087789959001`27.5992134\
77295578 - 
        0.001007860451037484037013189146517615268537742112835071109`28.036212\
17265444*I)*pref*Qc*z^3*col[37]*Log[z])/eps - 
     (0.00587391335791744553454871472289426276`26.116904795761148 - 
       0.00408743405142979637233126709421032858`26.14872991830911*I)*pref*Qc*
      z^4*col[37]*Log[z] + 
     (
       (
        0.0000787177458764857877640476726211358194758575667521247312`25.93152\
938325165 + 
        0.0005599224727986022427851050813986751531651287845260160516`27.03886\
3782612776*I)*pref*Qc*z^4*col[37]*Log[z])/eps - 
     (0.00563577215096301813451496251869914752`25.391562082578698 - 
       0.00827495424487234289556037172172067036`25.752730661955443*I)*pref*Qc*
      z^5*col[37]*Log[z] + 
     (
       (
        0.0003061823266497650027841212775631537590796473897338093236`25.84507\
824751425 + 
        0.0006859050291782877474117537247133770624644839996861635398`26.41938\
2202790175*I)*pref*Qc*z^5*col[37]*Log[z])/eps - 
     (0.00699208152257110579528933309699608542`24.77783072649168 - 
       0.01753080867371691713014382978028960978`25.375444042558605*I)*pref*Qc*
      z^6*col[37]*Log[z] + 
     ((0.00072885800575379955797362585992566917`25.53917799335761 + 
        0.0011640788209482940627502334642278456374852749641263192062`25.94261\
5612711492*I)*pref*Qc*z^6*col[37]*Log[z])/eps - 
     (0.00960039690924515644445858656937793184`24.209251850996107 - 
       0.0407764767312427261198879828615906337`25.038683708622745*I)*pref*Qc*
      z^7*col[37]*Log[z] + 
     ((0.00177467736491212754458040035553982616`25.23951455640491 + 
        0.00236511252510129587352428386382800384`25.547186678309927*I)*pref*
       Qc*z^7*col[37]*Log[z])/eps - 
     (0.01262728463330453850206801571611997076`23.623224149924155 - 
       0.10221902356343974389450693194080220578`24.734677128737864*I)*pref*Qc*
      z^8*col[37]*Log[z] + 
     ((0.00455229197445770801470598327285208582`24.960601897129052 + 
        0.00539239622272776323204675689616397558`25.204495455749118*I)*pref*
       Qc*z^8*col[37]*Log[z])/eps - 
     (0.01078244772318211885486521061451352084`22.850567718286353 - 
       0.27148798231522507782122796505551512306`24.455930794577117*I)*pref*Qc*
      z^9*col[37]*Log[z] + 
     ((0.01225000793296540609347317335700899784`24.70131698926407 + 
        0.01332779748231009662466101846495073506`24.898663722942832*I)*pref*
       Qc*z^9*col[37]*Log[z])/eps + 
     (0.0201077179796957750459473937617407722`22.417831767310638 + 
       0.75449913113482850060236498854715513582`24.196813549007125*I)*pref*Qc*
      z^10*col[37]*Log[z] + 
     ((0.03431828935823374035659419503240773656`24.458575615265737 + 
        0.03497454629223324717485544913650460668`24.619836863772846*I)*pref*
       Qc*z^10*col[37]*Log[z])/eps + 
     (
       0.0021220464372703369420349087426101301535941585634273304938`27.432385\
292660165 + 
       0.000292146627968700717478844297374536735771641407586018063`26.6520810\
22758484*I)*pref*Qc*z*col[39]*Log[z] + 
     (
       (
        0.0004707598017468783647442838292285379870085465057175347995`28.38893\
1030542338 - 
        0.0002519651127593710092532972866294038171320475557965693488`28.20848\
2343474223*I)*pref*Qc*z*col[39]*Log[z])/eps + 
     (
       0.0006809891415805103630448738247216949987014655754556182698`26.292066\
853201764 + 
       0.00394564076297958035165165495350089208527411637871182791`27.19987198\
8466395*I)*pref*Qc*z^2*col[39]*Log[z] + 
     (
       (
        0.0007113687608410424707400521870516323809570341215927273317`27.94054\
8291858402 + 
        0.000503930225518742018506594573258807634267874385159948073`27.971287\
47242649*I)*pref*Qc*z^2*col[39]*Log[z])/eps + 
     (
       0.0002005074659118034216631402981859120000000000000000000001`25.099140\
634498042 - 
       0.002015720902074968074026378293035230533363456128798081663`26.2960991\
80761466*I)*pref*Qc*z^3*col[39]*Log[z] - 
     (
       0.0001604059727294427373305122385487295959668212571907946971`26.696971\
179994282*pref*Qc*z^3*col[39]*Log[z])/eps - 
     (0.00054656849967069377164470836838826382`24.79032034105556 + 
       0.00111984494559720448557021016279735029`25.293454751941326*I)*pref*Qc*
      z^4*col[39]*Log[z] - 
     (
       0.000089114429294134854072506799193738664148494839170484502`25.6779437\
29485204*pref*Qc*z^4*col[39]*Log[z])/eps - 
     (0.00101419646739166641839018779715740744`24.35130994719552 + 
       0.00137181005835657549482350744942675411`24.679084663429393*I)*pref*Qc*
      z^5*col[39]*Log[z] - 
     (
       0.0001091651758853151962388208290123298642042028668326248448`25.085811\
775991072*pref*Qc*z^5*col[39]*Log[z])/eps - 
     (0.00208188238572664904735649659208420334`23.95653764276788 + 
       0.00232815764189658812550046692845569126`24.20550160056021*I)*pref*Qc*
      z^6*col[39]*Log[z] - 
     (0.0001852688985025063616167416355237827`24.63122352995488*pref*Qc*z^6*
       col[39]*Log[z])/eps - 
     (0.00475746461971438416017873507712453606`23.609486074659383 + 
       0.00473022505020259174704856772765600771`23.810120651631717*I)*pref*Qc*
      z^7*col[39]*Log[z] - 
     (0.00037641934933842562360226871979435212`24.252275881913924*pref*Qc*z^7*
       col[39]*Log[z])/eps - 
     (0.01178675138415591763413781955407190252`23.298712015227633 + 
       0.01078479244545552646409351379232795119`23.46501865818293*I)*pref*Qc*
      z^8*col[39]*Log[z] - 
     (0.00085822651395718852320032568448010767`23.92201920092817*pref*Qc*z^8*
       col[39]*Log[z])/eps - 
     (0.03103874814406319290560075795611256703`23.01533944691846 + 
       0.02665559496462019324932203692990147018`23.155144947211898*I)*pref*Qc*
      z^9*col[39]*Log[z] - 
     (0.0021211848498373693613189867769820843`23.625883704295823*pref*Qc*z^9*
       col[39]*Log[z])/eps - 
     (0.08569547238851625000984505556250804061`22.753144233435705 + 
       0.06994909258446649434971089827300921328`22.871197349127236*I)*pref*Qc*
      z^10*col[39]*Log[z] - 
     (0.00556637192480524147170817296324945253`23.35494489155332*pref*Qc*z^10*
       col[39]*Log[z])/eps - 
     (
       0.000343753778939828846903166828887353819676851501578295091`27.9005195\
5050886 - 
       0.0014588447771687157302628461508053551784361015574434924318`28.824069\
869022438*I)*pref*Qc*z*col[37]*Log[z]^2 - 
     (
       (
        0.0000633497831567845248052958039227537313587954884603110813`28.66262\
8452993825 - 0.0002519651127593710092532972866294038171333073136521724743`30.*
         I)*pref*Qc*z*col[37]*Log[z]^2)/eps - 
     (
       0.0007415711673801921919230937107921976784598410467560856491`27.721701\
529025257 + 
       0.0003049110121468813345102348556004715437648236097731005813`27.659708\
060975518*I)*pref*Qc*z^2*col[37]*Log[z]^2 - 
     (
       (
        0.000183654262703866577803179982834300928332939048052998305`28.709734\
611534806 + 0.0002519651127593710092532972866294038171333073136521724743`30.*
         I)*pref*Qc*z^2*col[37]*Log[z]^2)/eps + 
     (
       0.0003609134386412461589936525367346415886906385658534491203`26.795044\
532969246 + 
       0.0005039302255187420185065945732588076342731806817089311944`27.270876\
330717332*I)*pref*Qc*z^3*col[37]*Log[z]^2 + 
     (
       0.0001604059727294427373305122385487295959660594039630978558`28.036212\
17265444*pref*Qc*z^3*col[37]*Log[z]^2)/eps + 
     (
       0.000532458715032455753083228125182588519832946584618918793`26.2298397\
4262662 + 
       0.0002799612363993011213925525406993375776049514281713301765`26.300101\
40765282*I)*pref*Qc*z^4*col[37]*Log[z]^2 + 
     (
       0.0000891144292941348540725067991937386688103780676607081261`27.038863\
78261278*pref*Qc*z^4*col[37]*Log[z]^2)/eps + 
     (
       0.0008577263819560479704478779422397346444199627421019799551`25.719598\
03652751 + 
       0.0003429525145891438737058768623566885329004150787956639927`25.684477\
963797455*I)*pref*Qc*z^5*col[37]*Log[z]^2 + 
     (
       0.0001091651758853151962388208290123298677748437787569512917`26.419382\
20279017*pref*Qc*z^5*col[37]*Log[z]^2)/eps + 
     (0.0016968278481896217563946019634479779`25.30184846678263 + 
       0.00058203941047414703137511673211392282`25.20978904604285*I)*pref*Qc*
      z^6*col[37]*Log[z]^2 + 
     (
       0.0001852688985025063616167416355237826890008932262518784624`25.942615\
612711492*pref*Qc*z^6*col[37]*Log[z]^2)/eps + 
     (0.00382776178628073909859440871470172144`24.943744141070592 + 
       0.00118255626255064793676214193191400192`24.814833797526255*I)*pref*Qc*
      z^7*col[37]*Log[z]^2 + 
     (
       0.0003764193493384256236022687197943521188735512731350728704`25.547186\
678309927*pref*Qc*z^7*col[37]*Log[z]^2)/eps + 
     (0.00944022491646179879373561040008631874`24.62623139952701 + 
       0.0026961981113638816160233784480819878`24.471481257725216*I)*pref*Qc*
      z^8*col[37]*Log[z]^2 + 
     (0.00085822651395718852320032568448010768`25.204495455749118*pref*Qc*z^8*
       col[37]*Log[z]^2)/eps + 
     (0.02483364247606502544467272661262670098`24.337947826053647 + 
       0.00666389874115504831233050923247536752`24.164291298503247*I)*pref*Qc*
      z^9*col[37]*Log[z]^2 + 
     (0.0021211848498373693613189867769820843`24.898663722942832*pref*Qc*z^9*
       col[37]*Log[z]^2)/eps + 
     (0.06860483224129749578621969950744771644`24.071570182103986 + 
       0.01748727314611662358742772456825230332`23.88380249299061*I)*pref*Qc*
      z^10*col[37]*Log[z]^2 + 
     (0.00556637192480524147170817296324945254`24.619836863772843*pref*Qc*
       z^10*col[37]*Log[z]^2)/eps + 
     (
       0.0001319286245342939732342180510543328629431911668036514907`27.233999\
45513244 - 
       0.0011338430074171695416398377898323171770979729698438500797`28.472259\
835697535*I)*pref*Qc*z*col[39]*Log[z]^2 - 
     (
       (
        0.0000401014931823606843326280596371823989913143543009563801`28.21515\
4129976465 + 0.0002519651127593710092532972866294038171333073136521724743`30.*
         I)*pref*Qc*z*col[39]*Log[z]^2)/eps + 
     (
       0.0003524868370372777370636723790588360576195924607250728491`27.096923\
50067033 - 
       0.0008818778946577985323865405032029133576930523788845871307`27.802064\
423310178*I)*pref*Qc*z^2*col[39]*Log[z]^2 + 
     (
       (
        0.0000802029863647213686652561192743647979832301986713670109`27.97989\
3155203502 - 
        0.0002519651127593710092532972866294038171333073136521724747`29.52287\
8745280337*I)*pref*Qc*z^2*col[39]*Log[z]^2)/eps - 
     0.0000802029863647213686652561192743647979804324686129914612`25.85260973\
8729658*pref*Qc*z^3*col[39]*Log[z]^2 - 
     0.0000445572146470674270362533995968693319141354868484079617`24.86389325\
17407*pref*Qc*z^4*col[39]*Log[z]^2 - 
     0.00005458258794265759811941041450616494`24.23629980733384*pref*Qc*z^5*
      col[39]*Log[z]^2 - 
     0.00009263444925125318080837081776189133`23.75260991127222*pref*Qc*z^6*
      col[39]*Log[z]^2 - 
     0.00018820967466921281180113435989717605`23.349351345798404*pref*Qc*z^7*
      col[39]*Log[z]^2 - 
     0.00042911325697859426160016284224005383`22.997763074997266*pref*Qc*z^8*
      col[39]*Log[z]^2 - 
     0.00106059242491868468065949338849104215`22.68230156303207*pref*Qc*z^9*
      col[39]*Log[z]^2 - 
     0.00278318596240262073585408648162472629`22.393452638972384*pref*Qc*z^10*
      col[39]*Log[z]^2 + 
     (
       0.0002181380214835816475158212706876129717831761589965722077`29.429920\
529447717 - 
       0.0002519651127593710092532972866294038171333073136521724747`29.522878\
745280337*I)*pref*Qc*z*col[37]*Log[z]^3 + 
     (0.0000267343287882404562217520397581215993276765673271829759`30.*pref*
       Qc*z*col[37]*Log[z]^3)/eps + 
     (
       0.000151302199512980506961441171292308970532094082509869774`28.6889891\
60740334 + 
       0.0002519651127593710092532972866294038171333073136521724747`29.522878\
745280337*I)*pref*Qc*z^2*col[37]*Log[z]^3 - 
     (0.0000267343287882404562217520397581215993276765673271829759`30.*pref*
       Qc*z^2*col[37]*Log[z]^3)/eps - 
     0.0001069373151529618248870081590324863973107062693087319037`27.91275113\
2204342*pref*Qc*z^3*col[37]*Log[z]^3 - 
     0.0000594096195294232360483378661291591096156453093842523694`26.95945699\
3786137*pref*Qc*z^4*col[37]*Log[z]^3 - 
     0.0000727767839235434641592138860082199092853532745047870577`26.34234912\
2884603*pref*Qc*z^5*col[37]*Log[z]^3 - 
     0.0001235125990016709077444944236825217888957757763925612855`25.86721086\
049938*pref*Qc*z^6*col[37]*Log[z]^3 - 
     0.0002509462328922837490681791465295680790495633964294299768`25.47114680\
688981*pref*Qc*z^7*col[37]*Log[z]^3 - 
     0.00057215100930479234880021712298673844`25.125930566506664*pref*Qc*z^8*
      col[37]*Log[z]^3 - 
     0.00141412323322491290754599118465472286`24.81642382895549*pref*Qc*z^9*
      col[37]*Log[z]^3 - 
     0.00371091461653682764780544864216630168`24.533460518828495*pref*Qc*z^10*
      col[37]*Log[z]^3 - 
     (
       0.0000802029863647213686652561192743647979830297019815489273`28.734208\
000316876 - 
       0.0002519651127593710092532972866294038171333073136521724747`29.522878\
745280337*I)*pref*Qc*z*col[39]*Log[z]^3 - 
     (0.0000267343287882404562217520397581215993276765673271829759`30.*pref*
       Qc*z*col[39]*Log[z]^3)/eps - 
     (
       0.0001737731371235629654413882584277903926980070294579443486`28.485888\
71156051 - 
       0.0002519651127593710092532972866294038171333073136521724743`29.045757\
49056067*I)*pref*Qc*z^2*col[39]*Log[z]^3 - 
     (
       0.0000267343287882404562217520397581215993276765673271829759`29.522878\
745280337*pref*Qc*z^2*col[39]*Log[z]^3)/eps - 
     0.0000401014931823606843326280596371823989915148509907744638`30.*pref*Qc*
      z*col[37]*Log[z]^4 + 
     0.0000401014931823606843326280596371823989915148509907744638`30.*pref*Qc*
      z^2*col[37]*Log[z]^4 + 
     0.0000401014931823606843326280596371823989915148509907744638`30.*pref*Qc*
      z*col[39]*Log[z]^4 + 
     0.0000401014931823606843326280596371823989915148509907744636`29.52287874\
5280337*pref*Qc*z^2*col[39]*Log[z]^4;
B41to42 = 
    (
       0.0001131046868961844621065477363131378050557173899204046866`29.223435\
774930596 + 
       0.0003429525145891438737058768623566885288747462944911767414`29.683968\
909460038*I)*pref*Qs*col[41] + 
     (
       3.713101220588952253021116633072444351066189906553199`29.69897000433602\
*^-6*pref*Qs*col[41])/eps^2 + 
     (
       (
        0.0000363883919617717320796069430041099546404486610842213499`29.70310\
613644454 + 
        0.0000349951545499126401740690675874171968240704594132365022`29.69462\
7047661434*I)*pref*Qs*col[41])/eps + 
     (
       0.0001179724224555579070197222074612774663855238650588484718`28.326090\
964598176 + 
       0.0020157209020749680740263782930352305370639390908714424478`29.646784\
544728355*I)*pref*Qs*z*col[41] + 
     (
       1.5747872169795967563027148919563331541431209244896769`26.010673805195\
356*^-6 - 
       0.0036735848926155444882855841614989218082773384290122440044`29.491168\
088768223*I)*pref*Qs*z^2*col[41] - 
     (
       0.0012437131892068772760312320462665327421278222451848222711`28.239748\
70080684 - 
       0.0026770873813862704213331953924504843192561229481817433942`28.679845\
511194518*I)*pref*Qs*z^3*col[41] + 
     (
       0.001402418305338389373918567757795282829865728582707960834`27.7218481\
3655976 + 
       0.0001574781954746068807833108041433773857077154038501423459`26.857503\
952825137*I)*pref*Qs*z^4*col[41] + 
     (
       0.0009991524831986837449716196540159439276134687189704981271`26.978783\
60288133 - 
       0.0003191558094952032783875098963972448350433531205755292834`26.542137\
869440587*I)*pref*Qs*z^5*col[41] + 
     (
       0.0011277052485825746840926603102510470513066032104678508569`26.405644\
53515676 - 
       0.0006247801592311070025743797533273550206470543179720289409`26.200451\
040312366*I)*pref*Qs*z^6*col[41] + 
     (0.00166719072878914680807275112593485391`25.93394683526149 - 
       0.00122143087994780803533265065613682422`25.84757473476674*I)*pref*Qs*
      z^7*col[41] + 
     (0.0029319556877701020996467608611632402`25.527310960263925 - 
       0.00258835161528298144985755245583493634`25.52124661510022*I)*pref*Qs*
      z^8*col[41] + 
     (0.00582078217483505165236888667418988222`25.165667822799197 - 
       0.00590882630481045590606405296494743163`25.220409213014335*I)*pref*Qs*
      z^9*col[41] + 
     (0.01263965486534241065182483181468198144`24.83671219728585 - 
       0.01434474238979400696336837411227879823`24.940593108644993*I)*pref*Qs*
      z^10*col[41] + 
     (
       0.0006416238909177709493220489541949183838634356290931190864`29.694748\
385810307 + 0.001007860451037484037013189146517615268533229254608689898`30.*
        I)*pref*Qs*z*col[41]*Log[z] - 
     (
       0.0011693383890549468422589211584122498364970773510256672588`29.461262\
4075342 - 
       0.0006299127818984275231332432165735095428332682841304311862`29.846394\
678157353*I)*pref*Qs*z^2*col[41]*Log[z] + 
     (
       0.0015557627105226938046191705432357816477176075644089477384`28.855878\
315628395 + 
       0.0006719069673583226913421260976784101790238465341453190812`28.505465\
38719138*I)*pref*Qs*z^3*col[41]*Log[z] + 
     (
       0.0000501268664779508554157850745464779987380484037415489549`26.855605\
298614837 - 
       0.0005039302255187420185065945732588076342638724693329607668`27.917746\
428125163*I)*pref*Qs*z^4*col[41]*Log[z] - 
     (
       0.0001015904493953137336426577510808620774371903235092363071`26.543769\
021200568 + 
       0.0003359534836791613456710630488392050895103713813186232988`27.183631\
183612484*I)*pref*Qs*z^5*col[41]*Log[z] - 
     (
       0.000198873701374744282671811006867360119450948685327073953`26.2029812\
36638642 + 
       0.0003919457309590215699495735569790726044379440136600682858`26.639056\
09784757*I)*pref*Qs*z^6*col[41]*Log[z] - 
     (
       0.0003887935243775540633391939496252541159449379511172333567`25.850099\
277859446 + 
       0.0006047162706224904222079134879105691611264888230643044302`26.191486\
38485791*I)*pref*Qs*z^7*col[41]*Log[z] - 
     (0.00082389790806435656459299670050294006`25.52350639671402 + 
       0.00110864649614123244071450806116937679`25.804394145427263*I)*pref*Qs*
      z^8*col[41]*Log[z] - 
     (0.00188083782856400462562841453466569032`25.222340077050198 + 
       0.00228768324600571773480771504685744418`25.458856278978743*I)*pref*Qs*
      z^9*col[41]*Log[z] - 
     (0.00456607331743112775684951406801505726`24.94220142613343 + 
       0.00514728730351286490331735885542924941`25.143616934991606*I)*pref*Qs*
      z^10*col[41]*Log[z] + 
     0.000160405972729442737330512238548729595966059403963097855`30.*pref*Qs*
      z*col[41]*Log[z]^2 + 
     0.0001002537329559017108315701490929559974787871274769361593`30.*pref*Qs*
      z^2*col[41]*Log[z]^2 + 
     (
       0.0001069373151529618248870081590324863973109735982284893477`28.498384\
801630966 - 
       0.0003359534836791613456710630488392050895110764182028966328`29.522878\
745280337*I)*pref*Qs*z^3*col[41]*Log[z]^2 - 
     0.0000802029863647213686652561192743647979830297019815489277`27.92445303\
860747*pref*Qs*z^4*col[41]*Log[z]^2 - 
     0.0000534686575764809124435040795162431986535897262453356633`27.18976748\
2004914*pref*Qs*z^5*col[41]*Log[z]^2 - 
     0.0000623801005058943978507547594356170650992453535510861908`26.64424754\
1923175*pref*Qs*z^6*col[41]*Log[z]^2 - 
     0.0000962435836376656423983073431292377575807669802665483953`26.19572801\
937066*pref*Qs*z^7*col[41]*Log[z]^2 - 
     0.0001764465700023870110635634624036025555399128823757595674`25.80779676\
540117*pref*Qs*z^8*col[41]*Log[z]^2 - 
     0.0003640960968303224037819563509915608285538586036031979519`25.46155590\
3911137*pref*Qs*z^9*col[41]*Log[z]^2 - 
     0.00081921621786822540850940178973101186`25.145742921472674*pref*Qs*z^10*
      col[41]*Log[z]^2 - 
     0.0000356457717176539416290027196774954657702354231029106344`29.52287874\
5280337*pref*Qs*z^3*col[41]*Log[z]^3;
B43to44 = 
    (
       0.0012826012278391261302075702218170469584033667636522961174`29.028920\
898614775 - 
       0.0007640320188712128681060430589872722629059007012299583338`28.853045\
23258279*I)*pref*Qs*col[43] - 
     (
       6.6835821970601140554380099395303998319191418317957581`29.69897000433602\
*^-6*pref*Qs*col[43])/eps^3 - 
     (
       (
        0.0000413391935892236684169684318482065471085369142929589485`29.64039\
7549135653 + 
        0.0000629912781898427523133243216573509542833268996893175177`29.73382\
001074223*I)*pref*Qs*col[43])/eps^2 + 
     (
       (
        0.0001168266218122184350002390476572468526623378762775392004`29.15246\
322496468 - 
        0.0003896127206556940606046356191399114552745121617517311692`29.54102\
2600407114*I)*pref*Qs*col[43])/eps - 
     (
       0.001226293085445244370451509533401043302079833985367277517`28.4840698\
9161664 + 
       0.0011338430074171695416398377898323171770923450574236560421`28.594109\
652662333*I)*pref*Qs*z*col[43] - 
     (
       0.0001203044795470820529978841789115471969745433864723886171`29.001606\
467539265*pref*Qs*z*col[43])/eps + 
     (
       0.0049480322709215535423317242688949707073389662568854923086`28.192703\
01405376 + 
       0.0055468956674194043221132317794201998051442700810041143811`28.258826\
317622816*I)*pref*Qs*z^2*col[43] + 
     (
       0.0010069009014880226796111361911216749777581653133864391017`28.991949\
673240356*pref*Qs*z^2*col[43])/eps - 
     (
       0.0002987179102607788432833787634545360088751462250631036726`26.301164\
848383515 + 
       0.0085639020688768669810032365553083422025160265141222711305`27.773764\
528685675*I)*pref*Qs*z^3*col[43] - 
     (
       (
        0.0011980120831449675523897552871446447683345438121406693559`28.46269\
7920235122 + 
        0.0004479379782388817942280840651189401193498861611665972485`28.04579\
0496553273*I)*pref*Qs*z^3*col[43])/eps - 
     (
       0.007046894849501806751745697425579092190230954767485654308`27.1196854\
91208955 + 
       0.0012545762906143681502403760730089065067605543229316382314`26.385320\
085330278*I)*pref*Qs*z^4*col[43] - 
     (
       (
        0.0001503805994338525662473552236394339946529322881175891831`26.97945\
2155475272 - 
        0.0005669215037085847708199188949161585902873018426204318445`27.60172\
4926266325*I)*pref*Qs*z^4*col[43])/eps - 
     (0.00550096438978634156304978955065527925`26.419230660470163 - 
       0.00232591795200539371652932650813009656`26.05318832924682*I)*pref*Qs*
      z^5*col[43] + 
     (
       (
        0.0004031441804149936148052756586070461076038641095769404157`26.86908\
69366605*I)*pref*Qs*z^5*col[43])/eps - 
     (0.00633550793541257591047146753307373986`25.86677067879854 - 
       0.00459058660684742922105621568818941586`25.729419662278346*I)*pref*Qs*
      z^6*col[43] + 
     (
       (
        0.0000549538980647164933447125261694721797412863705225589795`25.31233\
3327780056 + 
        0.0004899321636987769624369669462238407580542683153208685762`26.35364\
7344644326*I)*pref*Qs*z^6*col[43])/eps - 
     (0.00945579268032124077512779489885403034`25.4146461059534 - 
       0.00901647728743285506677203978740216374`25.39204643534245*I)*pref*Qs*
      z^7*col[43] + 
     (
       (
        0.0001374908337680937748547247758989110873780477572661863444`25.08146\
57130418 + 
        0.0007774923479432019714101744844564460604664009583902154161`25.94368\
2109550636*I)*pref*Qs*z^7*col[43])/eps - 
     (0.01671780884592847716871420133396869274`25.027046510619904 - 
       0.0191743236116529107856102504753984701`25.08039015469702*I)*pref*Qs*
      z^8*col[43] + 
     ((0.0003194752290194734518499368751095531`24.811245690252985 + 
        0.00145509852618536757843779183028480704`25.597067012045066*I)*pref*
       Qs*z^8*col[43])/eps - 
     (0.03329131529390595995153380425149454826`24.68334366817851 - 
       0.04389226973995446320173515971320406874`24.79328760636024*I)*pref*Qs*
      z^9*col[43] + 
     ((0.00076281951475779435086065820109840298`24.54583370146412 + 
        0.00305024432800762364641028672914325892`25.292109768728256*I)*pref*
       Qs*z^9*col[43])/eps - 
     (0.0724103107300741760460458869550530836`24.37099336754175 - 
       0.10678676893380550490021382220410523842`24.526003244428363*I)*pref*Qs*
      z^10*col[43] + 
     ((0.00189754536954190421021377031337484658`24.291325792524223 + 
        0.0069488378597423676194784344548294867`25.015941340032175*I)*pref*Qs*
       z^10*col[43])/eps - 
     (
       0.0013260926527348066972294017186916097163237546078192496462`28.999680\
263360254 - 
       0.0005497999891436582882888285119118274146411601422518671471`28.664442\
385517713*I)*pref*Qs*col[44] + 
     (
       6.6835821970601140554380099395303998319191418317957581`29.69897000433602\
*^-6*pref*Qs*col[44])/eps^3 + 
     (
       (
        0.0000401014931823606843326280596371823989915148509907745489`29.61047\
860183155 + 
        0.0000629912781898427523133243216573509542833268996893175177`29.73382\
001074223*I)*pref*Qs*col[44])/eps^2 - 
     (
       (
        0.0001395573461453852209898796128262501520586706433351377719`29.19735\
873912029 - 
        0.0003779476691390565138799459299441057229998220086139856685`29.51207\
2793652518*I)*pref*Qs*col[44])/eps + 
     (
       0.0006416238909177709493220489541949183838629875133069290996`27.994415\
167208274 + 
       0.0011338430074171695416398377898323171746971319311294261492`28.372395\
229904182*I)*pref*Qs*z*col[44] + 
     (
       0.0001203044795470820529978841789115471969745433864723886171`29.001606\
467539265*pref*Qs*z*col[44])/eps - 
     (
       0.0034721103218476993173436795021673850346094487855514020447`27.866088\
238468752 + 
       0.0070030214392122718624010741246859034086009583057309646415`28.192946\
526042935*I)*pref*Qs*z^2*col[44] - 
     (
       0.0010069009014880226796111361911216749777581653133864391017`28.991949\
673240356*pref*Qs*z^2*col[44])/eps - 
     (
       0.0007236635332908928212850443744170268294008505678848964779`26.512614\
795436367 - 
       0.0102936779149696401752616072578845091135541097345642632075`27.688435\
308314236*I)*pref*Qs*z^3*col[44] + 
     (
       (
        0.0011980120831449675523897552871446447683345438121406693559`28.46269\
7920235122 + 
        0.0004479379782388817942280840651189401193498861611665972485`28.04579\
0496553273*I)*pref*Qs*z^3*col[44])/eps + 
     (
       0.0063880921810244838728434139201789140244797412796188852224`26.908880\
43163527 + 
       0.0008031387969204950919948851011312246686341945971242434561`26.025590\
974569358*I)*pref*Qs*z^4*col[44] + 
     (
       (
        0.0001503805994338525662473552236394339946529322881175891831`26.97945\
2155475272 - 
        0.0005669215037085847708199188949161585902873018426204318445`27.60172\
4926266325*I)*pref*Qs*z^4*col[44])/eps + 
     (0.00481469185847765674764564309981698426`26.194560929577797 - 
       0.00165961020937505704761505146126567313`25.74854543084289*I)*pref*Qs*
      z^5*col[44] - 
     (
       (
        0.0004031441804149936148052756586070461076038641095769404157`26.86908\
69366605*I)*pref*Qs*z^5*col[44])/eps + 
     (0.00565982716255039966153949298625891926`25.65259994649217 - 
       0.00327904598132681438431027163294099135`25.43088215697023*I)*pref*Qs*
      z^6*col[44] - 
     (
       (
        0.0000549538980647164933447125261694721797412863705225589795`25.31233\
3327780056 + 
        0.0004899321636987769624369669462238407580542683153208685762`26.35364\
7344644326*I)*pref*Qs*z^6*col[44])/eps + 
     (0.00864280103894907655041147657931003919`25.212158795921997 - 
       0.0064649105788896246464003159314684011`25.10007696259721*I)*pref*Qs*
      z^7*col[44] - 
     (
       (
        0.0001374908337680937748547247758989110869744798333805789185`25.08146\
57130418 + 
        0.0007774923479432019714101744844564460599881988541121560575`25.94368\
2109550636*I)*pref*Qs*z^7*col[44])/eps + 
     (0.01560754183358166881818693506425117953`24.83575096253094 - 
       0.01378978815766125099163165497922036527`24.79435802033327*I)*pref*Qs*
      z^8*col[44] - 
     ((0.0003194752290194734518499368751095531`24.811245690252985 + 
        0.00145509852618536757843779183028480704`25.597067012045066*I)*pref*
       Qs*z^8*col[44])/eps + 
     (0.03168261140759456074257737319930950638`24.502610850520288 - 
       0.03163599214832591165309059952719720253`24.512704104576468*I)*pref*Qs*
      z^9*col[44] - 
     ((0.00076281951475779435086065820109840298`24.54583370146412 + 
        0.00305024432800762364641028672914325892`25.292109768728256*I)*pref*
       Qs*z^9*col[44])/eps + 
     (0.07012433993062519455836506632649393746`24.200322856757435 - 
       0.07708934973383001076543144693193964514`24.25050962447714*I)*pref*Qs*
      z^10*col[44] - 
     ((0.00189754536954190421021377031337484658`24.291325792524223 + 
        0.0069488378597423676194784344548294867`25.015941340032175*I)*pref*Qs*
       z^10*col[44])/eps + 
     (
       0.0027027877601343833418178485680261213968457499191406019988`28.430817\
314616053 - 
       0.0041574243605296216526794052293851629826735128976014936939`28.697299\
14523453*I)*pref*Qs*z^2*col[43]*Log[z] - 
     (
       (
        0.0007558953382781130277598918598882114513999219409565174243`29.39794\
0008672037*I)*pref*Qs*z^2*col[43]*Log[z])/eps - 
     (
       0.0026500350976462616180594092605823829666190380631860153098`27.800723\
848406157 - 
       0.0010370650215111244558080016474940608370483375825904887883`27.488319\
300219864*I)*pref*Qs*z^3*col[43]*Log[z] - 
     (
       (
        0.00014258308687061576651601087870998186308137159674294525`28.0482452\
0577036 - 
        0.0006719069673583226913421260976784101790221528364057932499`28.96859\
1535748374*I)*pref*Qs*z^3*col[43]*Log[z])/eps + 
     (
       0.00005179776202721588392964457703136060162588133984412351`25.59520710\
7540823 + 
       0.0021417034584546535786530269363499324437067922050717771885`27.320428\
88265272*I)*pref*Qs*z^4*col[43]*Log[z] + 
     (
       0.0001804567193206230794968262683673207962487236560854313636`27.606687\
84247273*pref*Qs*z^4*col[43]*Log[z])/eps + 
     (
       0.0007403626785756723676343864877015808198018740283900075416`26.162588\
67497121 + 
       0.0014781953281883099209526774148925023965066589864859273708`26.593956\
410874146*I)*pref*Qs*z^5*col[43]*Log[z] + 
     (
       0.0001283247781835541898644097908389836758957103933223997932`26.872297\
526011018*pref*Qs*z^5*col[43]*Log[z])/eps + 
     (0.00129636740614828952993810585382669274`25.793960027541356 + 
       0.0017637557893155970647730810064058267205261674493671112703`26.072308\
29077325*I)*pref*Qs*z^6*col[43]*Log[z] + 
     (
       0.0001559502512647359946268868985890426646583663672330201682`26.355929\
28057063*pref*Qs*z^6*col[43]*Log[z])/eps + 
     (0.00245756135783720441995686903600198866`25.44608450320791 + 
       0.00276441723713138478723617594473403044`25.653013543285034*I)*pref*Qs*
      z^7*col[43]*Log[z] + 
     (
       0.0002474835007825687947385045966180399476297568487170790741`25.945380\
32634456*pref*Qs*z^7*col[43]*Log[z])/eps + 
     (0.005144951079417987761054119121964711`25.131195305188804 + 
       0.00512749004465320003830459978290836766`25.295284713816745*I)*pref*Qs*
      z^8*col[43]*Log[z] + 
     (
       0.0004631722462562659040418540888094567052779151970560279653`25.598364\
16111477*pref*Qs*z^8*col[43]*Log[z])/eps + 
     (0.011682884840999761505176602729779261`24.843369211457546 + 
       0.01067585514802668276243600355200140618`24.978133728803368*I)*pref*Qs*
      z^9*col[43]*Log[z] + 
     (0.00097092292488085974341855026931082888`25.29311499213793*pref*Qs*z^9*
       col[43]*Log[z])/eps + 
     (0.02829864815662867115401071712901800818`24.57647867482176 + 
       0.0241922503265104650455915866205174722`24.689237071478907*I)*pref*Qs*
      z^10*col[43]*Log[z] + 
     (0.00221188378824420860297538483227373204`25.016725820542742*pref*Qs*
       z^10*col[43]*Log[z])/eps - 
     (
       0.0039578587360288191970265415316299858947200242298857932735`28.425246\
895199265 - 
       0.0025196511275937100925329728662940381713254687563081823141`28.321247\
511985547*I)*pref*Qs*z^2*col[44]*Log[z] + 
     (
       (
        0.0007558953382781130277598918598882114513999219409565174243`29.39794\
0008672037*I)*pref*Qs*z^2*col[44]*Log[z])/eps + 
     (
       0.0039042591811890903205600108246217438967047501687922631309`27.783646\
250134474 - 
       0.0006719069673583226913421260976784101790165464404346118688`27.132545\
87658885*I)*pref*Qs*z^3*col[44]*Log[z] + 
     (
       (
        0.00014258308687061576651601087870998186308137159674294525`28.0482452\
0577036 - 
        0.0006719069673583226913421260976784101790221528364057932499`28.96859\
1535748374*I)*pref*Qs*z^3*col[44]*Log[z])/eps - 
     (
       0.0001954947792640083361215617907312641959863921825679455243`25.973961\
054319915 + 
       0.0017007645111257543124597566847484757649844337737498579938`27.080655\
898657653*I)*pref*Qs*z^4*col[44]*Log[z] - 
     (
       0.0001804567193206230794968262683673207962487236560854313636`27.606687\
84247273*pref*Qs*z^4*col[44]*Log[z])/eps - 
     (
       0.0005282703368556314149418203056204827975949490393651871744`25.822360\
161735595 + 
       0.001209432541244980844415826975821138325750328205786540017`26.3749842\
04124715*I)*pref*Qs*z^5*col[44]*Log[z] - 
     (
       0.0001283247781835541898644097908389836758957103933223997932`26.872297\
526011018*pref*Qs*z^5*col[44]*Log[z])/eps - 
     (0.00087889105891340499829009830704824758`25.43539881963042 + 
       0.00146979649109633088731090083867152227`25.863293368115105*I)*pref*Qs*
      z^6*col[44]*Log[z] - 
     (
       0.0001559502512647359946268868985890426646583663672330201682`26.355929\
28057063*pref*Qs*z^6*col[44]*Log[z])/eps - 
     (0.00164537244925045935994004206815025447`25.086110837960984 + 
       0.00233247704382960591423052345336933818`25.44942582928258*I)*pref*Qs*
      z^7*col[44]*Log[z] - 
     (
       0.0002474835007825687947385045966180399476297568487170790741`25.945380\
32634456*pref*Qs*z^7*col[44]*Log[z])/eps - 
     (0.00343100021190531690007396380743308191`24.77378297377652 + 
       0.00436529557855610273531337549085442112`25.09460750610672*I)*pref*Qs*
      z^8*col[44]*Log[z] - 
     (
       0.000463172246256265904041854088809456704518791994877673472`25.5983641\
6111477*pref*Qs*z^8*col[44]*Log[z])/eps - 
     (0.00778159051577153321826372576301720043`24.48992400025748 + 
       0.00915073298402287093923086018742977673`24.77885327424003*I)*pref*Qs*
      z^9*col[44]*Log[z] - 
     (0.00097092292488085974341855026931082888`25.29311499213793*pref*Qs*z^9*
       col[44]*Log[z])/eps - 
     (0.01884566603113215179547238369685639094`24.227573450490464 + 
       0.0208465135792271028584353033644884601`24.49042718133486*I)*pref*Qs*
      z^10*col[44]*Log[z] - 
     (0.00221188378824420860297538483227373204`25.016725820542742*pref*Qs*
       z^10*col[44]*Log[z])/eps - 
     (
       0.0006616746375089512914883629840135095833567678470617659595`28.828070\
280583024 - 
       0.0003779476691390565138799459299441057256999334991282689305`28.795880\
017344075*I)*pref*Qs*z^2*col[43]*Log[z]^2 - 
     (
       0.0001203044795470820529978841789115471969745445529723233914`29.397940\
008672037*pref*Qs*z^2*col[43]*Log[z]^2)/eps + 
     (
       0.0003789286547871218747699742839104360798775127833176779055`28.055117\
32948641 - 
       0.0003359534836791613456710630488392050895077188333205726326`28.224954\
054026053*I)*pref*Qs*z^3*col[43]*Log[z]^2 + 
     (
       0.0001069373151529618248870081590324863973107062693087319009`28.968591\
535748374*pref*Qs*z^3*col[43]*Log[z]^2)/eps + 
     0.0000701776130691311975820991043650691952759082250824246748`26.89249964\
476418*pref*Qs*z^4*col[43]*Log[z]^2 + 
     0.0000427749260611847299548032636129945547135889616998415712`26.12750014\
3346705*pref*Qs*z^5*col[43]*Log[z]^2 + 
     0.0000467850753794207983880660695767127988097627347587622965`25.56848271\
6845658*pref*Qs*z^6*col[43]*Log[z]^2 + 
     0.0000687454168840468874273623879494555400286871656250601528`25.11621472\
3937567*pref*Qs*z^7*col[43]*Log[z]^2 + 
     0.0001213070168766410701061998804024767538811193999337979903`24.72901259\
874964*pref*Qs*z^8*col[43]*Log[z]^2 + 
     0.00024273073122021493585463756732770722`24.385316197191223*pref*Qs*z^9*
      col[43]*Log[z]^2 + 
     0.00053249054161434651553111116332515772`24.072497653066392*pref*Qs*z^10*
      col[43]*Log[z]^2 + 
     0.0004010149318236068433262805963718239899148425156233111416`28.40400243\
726664*pref*Qs*z^2*col[44]*Log[z]^2 + 
     (
       0.0001203044795470820529978841789115471969745445529723233914`29.397940\
008672037*pref*Qs*z^2*col[44]*Log[z]^2)/eps - 
     0.0003208119454588854746610244770974591919318566336480941293`27.73667545\
091869*pref*Qs*z^3*col[44]*Log[z]^2 - 
     (
       0.0001069373151529618248870081590324863973107062693087319009`28.968591\
535748374*pref*Qs*z^3*col[44]*Log[z]^2)/eps + 
     0.0001604059727294427373305122385487295959660594039630978548`30.*pref*Qs*
      z^2*col[43]*Log[z]^3 - 
     0.0001425830868706157665160108787099818630805852538519659452`29.28744431\
45045*pref*Qs*z^3*col[43]*Log[z]^3 - 
     0.000120304479547082052997884178911547196974544552972323391`29.778151250\
383644*pref*Qs*z^2*col[44]*Log[z]^3 + 
     0.0001069373151529618248870081590324863973107062693087319033`28.89425071\
0642062*pref*Qs*z^3*col[44]*Log[z]^3;

(*==========================================================================*)

